Solving the Klein-Gordon equation using Fourier spectral methods: A benchmark test for computer performance

The cubic Klein-Gordon equation is a simple but non-trivial partial differential equation whose numerical solution has the main building blocks required for the solution of many other partial differential equations. In this study, the library 2DECOMP&FFT is used in a Fourier spectral scheme to solve the Klein-Gordon equation and strong scaling of the code is examined on thirteen different machines for a problem size of 512^3. The results are useful in assessing likely performance of other parallel fast Fourier transform based programs for solving partial differential equations. The problem is chosen to be large enough to solve on a workstation, yet also of interest to solve quickly on a supercomputer, in particular for parametric studies. Unlike other high performance computing benchmarks, for this problem size, the time to solution will not be improved by simply building a bigger supercomputer.

==> anc/2decomp_fft/Makefile <==
2DECOMP_DIR=$(CURDIR)

.PHONY: lib examples clean install_dir

all: lib basic_test

lib:
	cd lib; $(MAKE) $@

examples:
	cd $@ ; $(MAKE) $@

basic_test: examples
	@echo "Basic Test target is examples"

clean:
	cd src; $(MAKE) $@
	cd lib; $(MAKE) $@
	cd include; rm -f *.mod
	cd examples; $(MAKE) $@

install_dir:
	mkdir -p $(DESTDIR)$(prefix)
	mkdir -p $(DESTDIR)$(prefix)/include
	mkdir -p $(DESTDIR)$(prefix)/lib
	mkdir -p $(DESTDIR)$(prefix)/doc

install: all install_dir
	cp $(2DECOMP_DIR)/include/*.mod $(DESTDIR)$(prefix)/include
	cp $(2DECOMP_DIR)/lib/lib*.a $(DESTDIR)$(prefix)/lib
	cp $(2DECOMP_DIR)/README $(DESTDIR)$(prefix)/README_2DECOMP
	cp $(2DECOMP_DIR)/doc/* $(DESTDIR)$(prefix)/doc


==> anc/2decomp_fft/README <==
2DECOMP&FFT - Library for 2D pencil decomposition and highly scalable 
              distributed 3D Fast Fourier Transforms

Version 1.5

Copyright (C) 2009-2012 Ning Li
The Numerical Algorithms Group (NAG)

http://www.2decomp.org

2DECOMP&FFT is part of the Open Petascale Libraries. 

http://www.openpetascale.org/2decomp


==> anc/2decomp_fft/doc/DOC_2DECOMP_FFT.html <==
<!DOCTYPE html PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
   "http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">
<html xmlns="http://www.w3.org/1999/xhtml" lang="en" xml:lang="en">
<head>
 <title>Documentation: Open Petascale Libraries Project</title>
</head>
<body>
 <h1>The Open Petascale Libraries Project Documentation</h1>
<h2>Sub-project: Library for 2D pencil decomposition and distributed Fast Fourier Transform
</h2>

<h3>Introduction</h3> 

The 2DECOMP&amp;FFT library is a software framework in Fortran to build large-scale parallel applications. It is designed for applications using three-dimensional structured mesh and spatially implicit numerical algorithms. At the foundation it implements a general-purpose 2D pencil decomposition for data distribution on distributed-memory platforms. On top it provides a highly scalable and efficient interface to perform three-dimensional distributed FFTs. The library is optimised for supercomputers and scales well to hundreds of thousands of cores. It relies on MPI but provides a user-friendly programming interface that hides communication details from application developers.

<h3>Features</h3>

      <p>Here is a list of 2DECOMP&amp;FFT's main features: </p>
      <ul>
	<li>General-purpose 2D pencil decomposition module to support building large-scale parallel applications on distributed memory systems.</li>
	<li>Highly scalable and efficient distributed Fast Fourier Transform module, supporting three dimensional FFTs (both complex-to-complex and real-to-complex/complex-to-real).</li>
	<li>Halo-cell support allowing explicit message passing between neighbouring blocks.</li>  
	<li>Parallel I/O module to support the handling of large data sets.</li>

	<li>Shared-memory optimisation on the communication code for multi-code systems.</li>
	<li>Interface with most popular external FFT libraries.</li>
      </ul>

      <p>2DECOMP&amp;FFT is designed to be:</p>
      <ul>
	<li><b>Scalable</b> - The library and applications built upon it are known to scale to o(10^5) cores on major supercomputers.</li>

	<li><b>Flexible</b> - Software framework to support building higher-level libraries and many types of applications.</li> 
	<li><b>User-friendly</b> - Black-box implementation and very clean application programming interface hiding most communication details from applications.</li>
	<li><b>Portable</b> - Code tested on major hardware architectures, including Cray XT/XE, IBM Blue Gene and many others.</li>
      </ul>

      <h3>Publication</h3>

      <p>If you wish to cite this work, you are recommended to use the following paper:</p>
      <ul>
	<li>N. Li and S. Laizet, "2DECOMP&amp;FFT – A highly scalable 2D decomposition library and FFT interface", <i>Cray User Group 2010 conference</i>, Edinburgh, <b>2010</b>. 

      </ul>

<h3>Project Website</h3>

Please visit the official project website <a href="http://www.2decomp.org">http://www.2decomp.org</a> where more background information, source download and up-to-date documentations can be found. While the binary distribution as part of the Open Petascale Libraries can offer a quick start, for building serious applications, it is recommended to compile this library from source so that many more software features (such as hardware dependent optimisations, programming interface with multiple external libraries) can be explored. 

<h3>Feedback</h3>

You are welcome to contact the developer Dr. Ning Li (ning.li at nag.co.uk) with
 bug reports, comments and suggestions.

</body>
</html>


==> anc/2decomp_fft/examples/Makefile <==
.PHONY: test2d fft_test_c2c fft_test_r2c timing halo_test io_test

# Just build the examples
examples: test2d fft_test_c2c fft_test_r2c timing halo_test io_test
	@echo "Built the examples"

test2d:
	cd test2d; $(MAKE) $@
fft_test_c2c:
	cd fft_test_c2c; $(MAKE) $@
fft_test_r2c:
	cd fft_test_r2c; $(MAKE) $@
timing:
	cd timing; $(MAKE) $@
halo_test:
	cd halo_test; $(MAKE) $@
io_test:
	cd io_test; $(MAKE) $@

# test all the examples (individual Makefiels should take care of updating)
basic_test:
	cd test2d; $(MAKE) $@
	cd fft_test_c2c; $(MAKE) $@
	cd fft_test_r2c; $(MAKE) $@
	cd timing; $(MAKE) $@
	cd halo_test; $(MAKE) $@
	cd io_test; $(MAKE) $@

clean:
	cd test2d; $(MAKE) $@
	cd fft_test_c2c; $(MAKE) $@
	cd fft_test_r2c; $(MAKE) $@
	cd timing; $(MAKE) $@
	cd halo_test; $(MAKE) $@
	cd io_test; $(MAKE) $@


==> anc/2decomp_fft/examples/README.examples <==
Examples
========

test2d       - to test the base 2D pencil decomposition module 

fft_test_c2c - to test the complex-to-complex FFTs 

fft_test_r2c - to test the real-to-complex/complex-to-real FFTs

timing       - to benchmark the FFT library

halo_test    - to test the halo-cell exchange code

io_test      - to test various IO functions

p3dfft       - to crosscheck the library against P3DFFT

non_blocking - to test the idea of overlap communication and computation

tecplot_view - to generate Tecplot visualisation of the decomposition


Some examples may require external libraries to be built first. Refer to the
README files for each example for details.


==> anc/2decomp_fft/examples/fft_test_c2c/Makefile <==
include ../../src/Makefile.inc

INCLUDE = -I../../include
LIBS = -L../../lib -l2decomp_fft $(LIBFFT)

OBJ = fft_test_c2c.o

fft_test_c2c: $(OBJ)
	$(F90) -o $@ $(OBJ) $(LIBS)

clean:
	rm -f *.o fft_test_c2c

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/fft_test_c2c/README <==
fft_test_c2c
------------

This example demonstrates the use of the FFT c2c interface. The test uses the 
input of NAG routine 'c06fxf' (also for c2c transform) and attempts to 
reproduce the output.

To run: use 4 MPI processes.

What to expect: the output should match what is in 'c06fxfe.r'.


==> anc/2decomp_fft/examples/fft_test_c2c/c06fxfe.r <==
 C06FXF Example Program Results
 
 Original data values
 
 z(i,j,k) for i =     1
 
 Real      1.000     0.999     0.987     0.936
 Imag      0.000    -0.040    -0.159    -0.352
 
 Real      0.994     0.989     0.963     0.891
 Imag     -0.111    -0.151    -0.268    -0.454
 
 Real      0.903     0.885     0.823     0.694
 Imag     -0.430    -0.466    -0.568    -0.720
 
 z(i,j,k) for i =     2
 
 Real      0.500     0.499     0.487     0.436
 Imag      0.500     0.040     0.159     0.352
 
 Real      0.494     0.489     0.463     0.391
 Imag      0.111     0.151     0.268     0.454
 
 Real      0.403     0.385     0.323     0.194
 Imag      0.430     0.466     0.568     0.720
 
 Components of discrete Fourier transform
 
 z(i,j,k) for i =     1
 
 Real      3.292     0.051     0.113     0.051
 Imag      0.102    -0.042     0.102     0.246
 
 Real      0.143     0.016    -0.024    -0.050
 Imag     -0.086     0.153     0.127     0.086
 
 Real      0.143    -0.050    -0.024     0.016
 Imag      0.290     0.118     0.077     0.051
 
 z(i,j,k) for i =     2
 
 Real      1.225     0.355     0.000    -0.355
 Imag     -1.620     0.083     0.162     0.083
 
 Real      0.424     0.020     0.013    -0.007
 Imag      0.320    -0.115    -0.091    -0.080
 
 Real     -0.424     0.007    -0.013    -0.020
 Imag      0.320    -0.080    -0.091    -0.115
 
 Original sequence as restored by inverse transform
 
 z(i,j,k) for i =     1
 
 Real      1.000     0.999     0.987     0.936
 Imag      0.000    -0.040    -0.159    -0.352
 
 Real      0.994     0.989     0.963     0.891
 Imag     -0.111    -0.151    -0.268    -0.454
 
 Real      0.903     0.885     0.823     0.694
 Imag     -0.430    -0.466    -0.568    -0.720
 
 z(i,j,k) for i =     2
 
 Real      0.500     0.499     0.487     0.436
 Imag      0.500     0.040     0.159     0.352
 
 Real      0.494     0.489     0.463     0.391
 Imag      0.111     0.151     0.268     0.454
 
 Real      0.403     0.385     0.323     0.194
 Imag      0.430     0.466     0.568     0.720


==> anc/2decomp_fft/examples/fft_test_c2c/fft_test_c2c.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Main test program for the FFT interface
!  - use input data from a NAG FFT library for validation
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

program fft_test_c2c

use decomp_2d
use decomp_2d_fft

implicit none

integer, parameter :: nx=2, ny=3, nz=4
integer, parameter :: p_row=2, p_col=2

complex(mytype), allocatable, dimension(:,:,:) :: in, out

complex(mytype), dimension(nx,ny,nz) :: in1, out1
integer :: ierror, i,j,k

interface
   subroutine assemble_global(ndir,local,global,nx,ny,nz)
     use decomp_2d
     integer, intent(IN) :: ndir
     integer, intent(IN) :: nx,ny,nz
     complex(mytype), dimension(:,:,:), intent(IN) :: local
     complex(mytype), dimension(nx,ny,nz), intent(OUT) :: global
   end subroutine assemble_global
end interface

call MPI_INIT(ierror)
call decomp_2d_init(nx,ny,nz,p_row,p_col)
call decomp_2d_fft_init

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! (1) Testing the complex-to-complex interface (c2c) 
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

!  input is X-pencil data
! output is Z-pencil data
allocate (in(xstart(1):xend(1),xstart(2):xend(2),xstart(3):xend(3)))
allocate (out(zstart(1):zend(1),zstart(2):zend(2),zstart(3):zend(3)))

!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Following is the testing input for NAG library C06FXF
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! 
in1(1,1,1) = (1.000,  0.000)
in1(1,1,2) = (0.999, -0.040)
in1(1,1,3) = (0.987, -0.159)
in1(1,1,4) = (0.936, -0.352)
in1(1,2,1) = (0.994, -0.111)
in1(1,2,2) = (0.989, -0.151)
in1(1,2,3) = (0.963, -0.268)
in1(1,2,4) = (0.891, -0.454)
in1(1,3,1) = (0.903, -0.430)
in1(1,3,2) = (0.885, -0.466)
in1(1,3,3) = (0.823, -0.568)
in1(1,3,4) = (0.694, -0.720)
in1(2,1,1) = (0.500,  0.500)
in1(2,1,2) = (0.499,  0.040)
in1(2,1,3) = (0.487,  0.159)
in1(2,1,4) = (0.436,  0.352)
in1(2,2,1) = (0.494,  0.111)
in1(2,2,2) = (0.489,  0.151)
in1(2,2,3) = (0.463,  0.268)
in1(2,2,4) = (0.391,  0.454)
in1(2,3,1) = (0.403,  0.430)
in1(2,3,2) = (0.385,  0.466)
in1(2,3,3) = (0.323,  0.568)
in1(2,3,4) = (0.194,  0.720)

! each processor gets its local portion of global data
do k=xstart(3),xend(3)
   do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
         in(i,j,k) = in1(i,j,k)
      end do
   end do
end do

! write out input, to match the format of NAG example result file
if (nrank==0) then
   write(*,*) 'C06FXF Example Program Results'
   write(*,*) ''
   write(*,*) 'Original data values'
   write(*,*) ''
   call print_global(in1,nx,ny,nz)
end if

! ===== 3D forward FFT =====
call decomp_2d_fft_3d(in, out, DECOMP_2D_FFT_FORWARD)

! normalisation - note FFTW doesn't normalise 
do k=zstart(3),zend(3)
   do j=zstart(2),zend(2)
      do i=zstart(1),zend(1)
         out(i,j,k) = out(i,j,k) / sqrt(real(nx*ny*nz))
      end do
   end do
end do

call assemble_global(3,out,out1,nx,ny,nz)

! write out forward FFT result
if (nrank==0) then
   write(*,*) 'Components of discrete Fourier transform'
   write(*,*) ''
   call print_global(out1,nx,ny,nz)
end if

! ===== 3D inverse FFT =====
call decomp_2d_fft_3d(out, in, DECOMP_2D_FFT_BACKWARD)

! normalisation - note FFTW doesn't normalise
do k=xstart(3),xend(3)
   do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
         in(i,j,k) = in(i,j,k) / sqrt(real(nx*ny*nz))
      end do
   end do
end do

call assemble_global(1,in,in1,nx,ny,nz)

! write out inverse FFT result
if (nrank==0) then
   write(*,*) 'Original sequence as restored by inverse transform'
   write(*,*) ''
   call print_global(in1,nx,ny,nz)
end if

call decomp_2d_fft_finalize
call decomp_2d_finalize
call MPI_FINALIZE(ierror)

end program fft_test_c2c


!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Collect data from each processor and assemble into a global array
! at the master rank
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
subroutine assemble_global(ndir,local,global,nx,ny,nz)
  
  use decomp_2d
  use MPI
  
  implicit none
  
  integer, intent(IN) :: ndir  ! 1 = X-pencil; 3 = Z-pencil
  integer, intent(IN) :: nx,ny,nz
  complex(mytype), dimension(:,:,:), intent(IN) :: local
  complex(mytype), dimension(nx,ny,nz), intent(OUT) :: global
  
  complex(mytype), allocatable, dimension(:,:,:) :: rbuf
  integer, dimension(9) :: sbuf1, rbuf1
  
  integer :: ierror, i,j,k,m, i1,i2,j1,j2,k1,k2, count
  integer, dimension(MPI_STATUS_SIZE) :: status
  
  if (nrank==0) then
     ! master writes its own data to a global array
     if (ndir==3) then  ! Z-pencil 
        i1 = zstart(1)
        i2 = zend(1)
        j1 = zstart(2)
        j2 = zend(2)
        k1 = zstart(3)
        k2 = zend(3)
     else if (ndir==1) then  ! X-pencil
        i1 = xstart(1)
        i2 = xend(1)
        j1 = xstart(2)
        j2 = xend(2)
        k1 = xstart(3)
        k2 = xend(3)
     end if
     do k=k1,k2
        do j=j1,j2
           do i=i1,i2
              ! 'local' is assumbed shape array
              ! but it is OK as starting index for rank 0 always 1
              global(i,j,k)=local(i,j,k)
           end do
        end do
     end do
     ! then loop through all other ranks to collect data
     do m=1,nproc-1
        CALL MPI_RECV(rbuf1,9,MPI_INTEGER,m,m,MPI_COMM_WORLD, &
             status,ierror)
        allocate(rbuf(rbuf1(1):rbuf1(2),rbuf1(4):rbuf1(5), &
             rbuf1(7):rbuf1(8)))
        CALL MPI_RECV(rbuf,rbuf1(3)*rbuf1(6)*rbuf1(9),complex_type,m, &
             m+nproc,MPI_COMM_WORLD,status,ierror)
        do k=rbuf1(7),rbuf1(8)
           do j=rbuf1(4),rbuf1(5)
              do i=rbuf1(1),rbuf1(2)
                 global(i,j,k)=rbuf(i,j,k)
              end do
           end do
        end do
        deallocate(rbuf)
     end do
  else
     ! slaves send data to mater
     if (ndir==3) then  ! Z-pencil
        sbuf1(1) = zstart(1)
        sbuf1(2) = zend(1)
        sbuf1(3) = zsize(1)
        sbuf1(4) = zstart(2)
        sbuf1(5) = zend(2)
        sbuf1(6) = zsize(2)
        sbuf1(7) = zstart(3)
        sbuf1(8) = zend(3)
        sbuf1(9) = zsize(3)
        count = zsize(1)*zsize(2)*zsize(3)
     else if (ndir==1) then  ! X-pencil
        sbuf1(1) = xstart(1)
        sbuf1(2) = xend(1)
        sbuf1(3) = xsize(1)
        sbuf1(4) = xstart(2)
        sbuf1(5) = xend(2)
        sbuf1(6) = xsize(2)
        sbuf1(7) = xstart(3)
        sbuf1(8) = xend(3)
        sbuf1(9) = xsize(3)
        count = xsize(1)*xsize(2)*xsize(3)
     end if
     ! send partition information
     CALL MPI_SEND(sbuf1,9,MPI_INTEGER,0,nrank,MPI_COMM_WORLD,ierror)
     ! send data array
     CALL MPI_SEND(local,count,complex_type,0, &
          nrank+nproc,MPI_COMM_WORLD,ierror)
  end if
  
  return
end subroutine assemble_global


!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Print out a global data array using special format that matches
! NAG library C06FXF Example Program Results for validation purpose
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
subroutine print_global(data,nx,ny,nz)

use decomp_2d

implicit none

integer, intent(IN) :: nx,ny,nz
complex(mytype), dimension(nx,ny,nz), intent(IN) :: data

integer :: i,j,k

do i=1,nx
   write(*,10) i
   write(*,*) ''
   do j=1,ny
      write(*,20) (real(data(i,j,k)),k=1,nz)
      write(*,21) (aimag(data(i,j,k)),k=1,nz)
      write(*,*) ''
   end do
end do
10 format(1x,'z(i,j,k) for i =', I6)
20 format(1x,'Real ', 4F10.3)
21 format(1x,'Imag ', 4F10.3)

return
end subroutine print_global



==> anc/2decomp_fft/examples/fft_test_r2c/Makefile <==
include ../../src/Makefile.inc

INCLUDE = -I../../include
LIBS = -L../../lib -l2decomp_fft $(LIBFFT)

OBJ = fft_test_r2c.o

fft_test_r2c: $(OBJ)
	$(F90) -o $@ $(OBJ) $(LIBS)

clean:
	rm -f *.o fft_test_r2c

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/fft_test_r2c/README <==
fft_test_r2c
------------

This example demonstrates the use of the FFT r2c/c2r interface. It generates
random input and computes a serial 3D r2c transform on rank 0 to generate 
reference results. It then performs parallel computations of the same transform
on distributed data. There are two separate tests, with input data distributed 
in X-pencil and Z-pencil, respectively. In each test, a r2c transform is 
performed first and its results on rank 0 printed out. Then an inverse c2r 
transform is followed which should recover the input to machine accuracy.

To run: use 4 MPI processes.

What to expect:
- The output from the distributed computations should contain a subset of
  numbers as in the serial output.
- The error reported should be around machine accuracy (~ 10^-6 for single
  precision and 10^-15 for double)



==> anc/2decomp_fft/examples/fft_test_r2c/fft_test_r2c.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Main test program for the FFT r2c/c2r interface
!  also demonstrate the use of the IO library 
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

program fft_test_r2c

  use decomp_2d
  use decomp_2d_fft
  use glassman
  use decomp_2d_io
  
  use MPI
  
  implicit none
  !include "fftw3.f"
  
  integer, parameter :: nx=4, ny=2, nz=3
  integer, parameter :: p_row=2, p_col=2
  
  real(mytype), allocatable, dimension(:,:,:) :: in, in2
  complex(mytype), allocatable, dimension(:,:,:) :: out
  
  integer, dimension(3) :: fft_start, fft_end, fft_size
  
  real(mytype), dimension(nx,ny,nz) :: in_global, in_g2, in_g3
  complex(mytype), dimension(nx/2+1,ny,nz) :: out_global
  
  integer (kind=MPI_OFFSET_KIND) :: filesize, disp
  
  real(mytype) :: err
  !integer*8 :: plan
  integer :: fh, ierror, i,j,k, n,iol
  
  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)
  call decomp_2d_fft_init
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Compute a small problem all on rank 0 as reference
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  call random_number(in_global)
  
  if (nrank==0) then
     write(*,*) '*** Reference serial computation on rank 0 only'
     write(*,*) ' global real input'
     do i=1,nx
        write(*,20) ((in_global(i,j,k),j=1,ny),k=1,nz)
     end do
     
     ! Using a 3D FFT routine supplied by this library
     call glassman_3d_r2c(in_global,nx,ny,nz,out_global)
     
     ! If using FFTW library:
     !  - uncomment the FFTW include file & plan above
     !  - uncomment the follwing function calls
     !  - change names to dfftw... for double precision 
     !call sfftw_plan_dft_r2c_3d(plan,nx,ny,nz, &
     !     in_global,out_global,FFTW_ESTIMATE)
     !call sfftw_execute_dft_r2c(plan,in_global,out_global)
     
     write(*,*) ' global complex output'
     do i=1,nx/2+1
        write(*,10) ((out_global(i,j,k),j=1,ny),k=1,nz)
     end do
  end if
10 format(1x,6(:,'(',F5.2,',',F5.2,')'))
20 format(1x,6F5.2)
  
  ! File for testing IO
  call MPI_FILE_OPEN(MPI_COMM_WORLD, 'fftdata', &
       MPI_MODE_CREATE+MPI_MODE_WRONLY, MPI_INFO_NULL, &
       fh, ierror)
  filesize = 0_MPI_OFFSET_KIND
  call MPI_FILE_SET_SIZE(fh,filesize,ierror)  ! guarantee overwriting
  disp = 0_MPI_OFFSET_KIND
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Test the real-to-complex interface (r2c) 
  
  !  input is X-pencil real    data whose global size is nx*ny*nz
  ! output is Z-pencil complex data whose global size is (nx/2+1)*ny*nz
  allocate (in(xstart(1):xend(1),xstart(2):xend(2),xstart(3):xend(3)))
  
  call decomp_2d_fft_get_size(fft_start,fft_end,fft_size)
  allocate (out(fft_start(1):fft_end(1), &
       fft_start(2):fft_end(2), &
       fft_start(3):fft_end(3)))
  
  ! each processor gets its local portion of global data
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
        do i=xstart(1),xend(1)
           in(i,j,k) = in_global(i,j,k)
        end do
     end do
  end do
  
  ! write input to file
  call decomp_2d_write_var(fh,disp,1,in)
  
  if (nrank==0) then
     write(*,*) ' '
     write(*,*) '*** Distributed computation (X-pencil input)'
     write(*,*) ' real input held by rank 0:'
     write(*,20) in
  end if
  
  ! compute r2c transform 
  call decomp_2d_fft_3d(in,out)
  
  if (nrank==0) then
     write(*,*) ' - after forward transform'
     write(*,*) ' complex output held by rank 0:'
     write(*,10) out
  end if

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Test the complex-to-real interface (c2r) 

  allocate (in2(xstart(1):xend(1),xstart(2):xend(2),xstart(3):xend(3)))
  
  ! compute c2r transform
  call decomp_2d_fft_3d(out,in2)
  
  ! normalisation
  in2 = in2 / real(nx) / real(ny) / real(nz)
  
  ! write the data recovered by inverse FFT to file
  call decomp_2d_write_var(fh,disp,1,in2)
  
  if (nrank==0) then
     write(*,*) ' - after backward transform and normalisation'
     write(*,*) ' real output held by rank 0:'
     write(*,20) in2
  end if
  
  deallocate(in,in2,out)
  call decomp_2d_fft_finalize
  
  call MPI_FILE_CLOSE(fh,ierror)
  
  ! check on rank 0 if input data is properly recovered
  ! this also tests the IO routines
  if (nrank==0) then
     in_g2(1,1,1) = real(0., mytype)
     inquire(iolength=iol) in_g2(1,1,1)
     OPEN(10, FILE='fftdata', FORM='unformatted', &
          ACCESS='DIRECT', RECL=iol)
     n=1
     do k=1,nz
        do j=1,ny
           do i=1,nx
              read(10,rec=n) in_g2(i,j,k)
              n=n+1
           end do
        end do
     end do
     do k=1,nz
        do j=1,ny
           do i=1,nx
              read(10,rec=n) in_g3(i,j,k)
              n=n+1
           end do
        end do
     end do
     err = 0._mytype
     do k=1,nz
        do j=1,ny
           do i=1,nx
              err = err + (in_g2(i,j,k)-in_g3(i,j,k))**2
           end do
        end do
     end do
     err = err / real(nx,mytype) / real(ny,mytype) / real(nz,mytype)
     write(*,*) ' error / mesh point: ', sqrt(err)
  end if


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Repeat the above but using Z-pencil input
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  
  call decomp_2d_fft_init(PHYSICAL_IN_Z)
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Test the real-to-complex interface (r2c) 
  
  allocate (in(zstart(1):zend(1),zstart(2):zend(2),zstart(3):zend(3)))
  call decomp_2d_fft_get_size(fft_start,fft_end,fft_size)
  allocate (out(fft_start(1):fft_end(1), &
       fft_start(2):fft_end(2), &
       fft_start(3):fft_end(3)))
  
  ! each processor gets its local portion of global data
  do k=zstart(3),zend(3)
     do j=zstart(2),zend(2)
        do i=zstart(1),zend(1)
           in(i,j,k) = in_global(i,j,k)
        end do
     end do
  end do
  if (nrank==0) then
     write(*,*) ' '
     write(*,*) '*** Distributed computation (Z-pencil input)'
     write(*,*) ' real input held by rank 0:'
     write(*,20) in
  end if
  
  ! compute r2c transform 
  call decomp_2d_fft_3d(in,out)
  
  if (nrank==0) then
     write(*,*) ' - after forward transform'
     write(*,*) ' complex output held by rank 0:'
     write(*,10) out
  end if
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Test the complex-to-real interface (c2r) 
  
  allocate (in2(zstart(1):zend(1),zstart(2):zend(2),zstart(3):zend(3)))
  
  ! compute c2r transform
  call decomp_2d_fft_3d(out,in2)
  
  ! normalisation
  in2 = in2 / real(nx) / real(ny) / real(nz)
  
  if (nrank==0) then
     write(*,*) ' - after backward transform and normalisation'
     write(*,*) ' real output held by rank 0:'
     write(*,20) in2
  end if
  
  deallocate(in,in2,out)
  
  call decomp_2d_fft_finalize
  call decomp_2d_finalize
  call MPI_FINALIZE(ierror)
  
end program fft_test_r2c


==> anc/2decomp_fft/examples/ga_test/Makefile <==
include ../../src/Makefile.inc

# customise the PATHs for FFTW and Gloal Arrays toolkit as needed

FFTW3_PATH=$(HOME)/software/build/fftw-3.3
GA_PATH=$(HOME)/software/build/ga-5-0-2
INCLUDE = -I../../include -I$(FFTW3_PATH)/include -I$(GA_PATH)/include

LIBS = -L../../lib -l2decomp_fft -L$(FFTW3_PATH)/lib -lfftw3 -lfftw3f -L$(GA_PATH)/lib -lga

all: ga_test

ga_test: ga_test.o
	$(F90) -o $@ $@.o $(LIBS)

clean:
	rm -f *.o ga_test

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/ga_test/README <==
ga_test
-------

This folder contains an applications using the Global Arrays toolkit (GA) to 
implement a 3D FFT. While the data is still distributed via 2DECOMP&FFT's 
decomposition library, there are no global transpositions. All comminications 
are done via GA, who encapsulated the communications and gives a shared-memory 
view of the global data.

To build this application, GA has to be installed first, and its path given in 
the Makefile.


==> anc/2decomp_fft/examples/ga_test/ga_test.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! This program computes a distributed 3D FFT using
!   -  2DECOMP&FFT's decomposition
!   -  Global Arrays toolkit for communication
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

program ga_test

  use decomp_2d
  use MPI

  implicit none

  ! GA header files
  ! require preprocessing, but not a problem for 2DECOMP applications
#include "mafdecls.fh"
#include "global.fh"

  include "fftw3.f"

  integer, parameter :: nx=16, ny=16, nz=16
  integer, parameter :: p_row=2, p_col=2
  integer, parameter :: NFFT=20   ! number of independent FFTs

  integer :: i,j,k, m, nmax, ierror
  real(mytype) :: tmp1, tmp2
  logical :: status
  double precision :: t1, t2

  integer :: ga1, ga2, ga3

  ! FFTW plans for the 1D forward/backward transforms
  integer*8, save :: x_plan_f, x_plan_b
  integer*8, save :: y_plan_f, y_plan_b
  integer*8, save :: z_plan_f, z_plan_b

  ! dummy array used for planning
  complex(mytype), allocatable, dimension(:,:,:) :: buf1
  complex(mytype), allocatable, dimension(:,:) :: buf2

  ! input/output of the FFT
  complex(mytype), allocatable, dimension(:,:,:) :: in, out, wk2


  ! initialisation
  call MPI_INIT(ierror)
  call ga_initialize()
  call decomp_2d_init(nx,ny,nz,p_row,p_col)

  ! Create global arrays that map to 2DECOMP's pencils
  call get_global_array(ga1, 1, ga_complex_type)
  call get_global_array(ga2, 2, ga_complex_type)
  call get_global_array(ga3, 3, ga_complex_type)
  
  ! ===== planning 1D FFTs in X =====
  allocate(buf1(xsize(1),xsize(2),xsize(3)))

#ifdef DOUBLE_PREC
  call dfftw_plan_many_dft(x_plan_f, 1, xsize(1), &
         xsize(2)*xsize(3), buf1, xsize(1), 1, &
         xsize(1), buf1, xsize(1), 1, xsize(1), &
         FFTW_FORWARD,  FFTW_MEASURE)
  call dfftw_plan_many_dft(x_plan_b, 1, xsize(1), &
         xsize(2)*xsize(3), buf1, xsize(1), 1, &
         xsize(1), buf1, xsize(1), 1, xsize(1), &
         FFTW_BACKWARD, FFTW_MEASURE)
#else
  call sfftw_plan_many_dft(x_plan_f, 1, xsize(1), &
         xsize(2)*xsize(3), buf1, xsize(1), 1, &
         xsize(1), buf1, xsize(1), 1, xsize(1), &
         FFTW_FORWARD,  FFTW_MEASURE)
  call sfftw_plan_many_dft(x_plan_b, 1, xsize(1), &
         xsize(2)*xsize(3), buf1, xsize(1), 1, &
         xsize(1), buf1, xsize(1), 1, xsize(1), &
         FFTW_BACKWARD, FFTW_MEASURE)
#endif

  deallocate(buf1)

  ! ===== planning 1D FFTs in Y =====
  allocate(buf2(ysize(1),ysize(2)))
  
#ifdef DOUBLE_PREC
  call dfftw_plan_many_dft(y_plan_f, 1, ysize(2), ysize(1), &
         buf2, ysize(2), ysize(1), 1, buf2, ysize(2), &
         ysize(1), 1, FFTW_FORWARD,   FFTW_MEASURE)
  call dfftw_plan_many_dft(y_plan_b, 1, ysize(2), ysize(1), &
         buf2, ysize(2), ysize(1), 1, buf2, ysize(2), &
         ysize(1), 1, FFTW_BACKWARD,  FFTW_MEASURE)
#else
  call sfftw_plan_many_dft(y_plan_f, 1, ysize(2), ysize(1), &
         buf2, ysize(2), ysize(1), 1, buf2, ysize(2), &
         ysize(1), 1, FFTW_FORWARD,   FFTW_MEASURE)
  call sfftw_plan_many_dft(y_plan_b, 1, ysize(2), ysize(1), &
         buf2, ysize(2), ysize(1), 1, buf2, ysize(2), &
         ysize(1), 1, FFTW_BACKWARD,  FFTW_MEASURE)
#endif
  
  deallocate(buf2)
  
  ! ===== planning 1D FFTs in Z =====
  allocate(buf1(zsize(1),zsize(2),zsize(3)))
  
#ifdef DOUBLE_PREC
  call dfftw_plan_many_dft(z_plan_f, 1, zsize(3), &
         zsize(1)*zsize(2), buf1, zsize(3), &
         zsize(1)*zsize(2), 1, buf1, zsize(3), &
         zsize(1)*zsize(2), 1, FFTW_FORWARD,  FFTW_MEASURE)
  call dfftw_plan_many_dft(z_plan_b, 1, zsize(3), &
         zsize(1)*zsize(2), buf1, zsize(3), &
         zsize(1)*zsize(2), 1, buf1, zsize(3), &
         zsize(1)*zsize(2), 1, FFTW_BACKWARD, FFTW_MEASURE)
#else
  call sfftw_plan_many_dft(z_plan_f, 1, zsize(3), &
         zsize(1)*zsize(2), buf1, zsize(3), &
         zsize(1)*zsize(2), 1, buf1, zsize(3), &
         zsize(1)*zsize(2), 1, FFTW_FORWARD,  FFTW_MEASURE)
  call sfftw_plan_many_dft(z_plan_b, 1, zsize(3), &
         zsize(1)*zsize(2), buf1, zsize(3), &
         zsize(1)*zsize(2), 1, buf1, zsize(3), &
         zsize(1)*zsize(2), 1, FFTW_BACKWARD, FFTW_MEASURE)
#endif
  
  deallocate(buf1)


  allocate( in(xsize(1),xsize(2),xsize(3)))   ! x-pencil input
  allocate(out(zsize(1),zsize(2),zsize(3)))   ! z-pencil output
  allocate(wk2(ysize(1),ysize(2),ysize(3)))   ! y-pencil intermediate

  t1 = MPI_WTIME() ! start timer

  do m=1,NFFT

     do k=1,xsize(3)
        do j=1,xsize(2)
           do i=1,xsize(1)
              tmp1 = real(xstart(1)+i-1, mytype) / real(nx, mytype) &
                   * real(xstart(2)+j-1, mytype) / real(ny, mytype) &
                   * real(xstart(3)+k-1, mytype) / real(nz, mytype) &
                   * real(m, mytype) / real(NFFT, mytype)
              in(i,j,k) = cmplx(tmp1, 0._mytype, mytype)
           end do
        end do
     end do

     ! 1D FFT in X
#ifdef DOUBLE_PREC
     call dfftw_execute_dft(x_plan_f, in, in)
#else
     call sfftw_execute_dft(x_plan_f, in, in)
#endif

     ! ===== Swap X --> Y =====
     !call transpose_x_to_y(in,wk2)
     call nga_put(ga1, xstart, xend, in, xsize)
     call ga_copy(ga1, ga2)
     call nga_get(ga2, ystart, yend, wk2, ysize)

     ! ===== 1D FFTs in Y =====
     do k=1,ysize(3)
#ifdef DOUBLE_PREC
        call dfftw_execute_dft(y_plan_f, wk2(:,:,k), wk2(:,:,k))
#else
        call sfftw_execute_dft(y_plan_f, wk2(:,:,k), wk2(:,:,k))
#endif
     end do

     ! ===== Swap Y --> Z =====
     !call transpose_y_to_z(wk2,out)
     call nga_put(ga2, ystart, yend, wk2, ysize)
     call ga_copy(ga2, ga3)
     call nga_get(ga3, zstart, zend, out, zsize)

     ! ===== 1D FFTs in Z =====
#ifdef DOUBLE_PREC
     call dfftw_execute_dft(z_plan_f, out, out)
#else
     call sfftw_execute_dft(z_plan_f, out, out)
#endif

     if (nrank==0) write(*,*) 'TEST ', m, out(1:2,1:2,1:2)

  end do ! NFFT

  t2 = MPI_WTIME() - t1
  call MPI_ALLREDUCE(t2,t1,1,MPI_DOUBLE_PRECISION,MPI_SUM, &
       MPI_COMM_WORLD,ierror)
  t1 = t1 / real(nproc, mytype)

  if (nrank==0) then
     write(*,*) 'Average Forward FFT Time(sec): ', t1
  end if

  ! clean up
#ifdef DOUBLE_PREC
  call dfftw_destroy_plan(x_plan_f)
  call dfftw_destroy_plan(x_plan_b)
  call dfftw_destroy_plan(y_plan_f)
  call dfftw_destroy_plan(y_plan_b)
  call dfftw_destroy_plan(z_plan_f)
  call dfftw_destroy_plan(z_plan_b)
#else
  call sfftw_destroy_plan(x_plan_f)
  call sfftw_destroy_plan(x_plan_b)
  call sfftw_destroy_plan(y_plan_f)
  call sfftw_destroy_plan(y_plan_b)
  call sfftw_destroy_plan(z_plan_f)
  call sfftw_destroy_plan(z_plan_b)
#endif

  status = ga_destroy(ga1)
  status = ga_destroy(ga2)
  status = ga_destroy(ga3)

  call decomp_2d_finalize 
  call ga_terminate()
  call MPI_FINALIZE(ierror)
  deallocate(in,out,wk2)
  

end program ga_test


==> anc/2decomp_fft/examples/halo_test/Makefile <==
include ../../src/Makefile.inc

INCLUDE = -I../../include
LIBS = -L../../lib -l2decomp_fft

OBJ = halo_test.o

halo_test: $(OBJ)
	$(F90) -o $@ $(OBJ) $(LIBS)

clean:
	rm -f *.o halo_test

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/halo_test/README <==
halo_test
---------

This example demonstrates the use of the halo-cell support API. It calculates
the divergency of an arbitrary field, which contains evaluation of spatial
derivatives in all three dimensions. The calculation was first implemented via
the global transposition routines, then via halo-cell exchanges. Identical
results are to be expected regardless of the communication algorithm. The 
computation is based on an explicit finite difference method so clearly using 
the halo-cell support API is more efficient.

To run: use 12 MPI processes.

What to expect: the output using different communication algorithms should be 
exactly the same.


==> anc/2decomp_fft/examples/halo_test/halo_test.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! This example calculates the divergency of a random field using
!   (1) global transposition
!   (2) halo-cell exchange
! The two method should give identical results
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
program halo_test

  use decomp_2d
  use decomp_2d_io

  implicit none

  integer, parameter :: nx=171, ny=132, nz=113
  integer, parameter :: p_row=4, p_col=3

  real(mytype), allocatable, dimension(:,:,:) :: u1, u2, u3
  real(mytype), allocatable, dimension(:,:,:) :: v1, v2, v3
  real(mytype), allocatable, dimension(:,:,:) :: w1, w2, w3
  real(mytype), allocatable, dimension(:,:,:) :: wk2, wk3
  real(mytype), allocatable, dimension(:,:,:) :: uh, vh, wh
  real(mytype), allocatable, dimension(:,:,:) :: div1, div2, div3, div4

  integer :: i,j,k, ierror, n

  integer, allocatable, dimension(:) :: seed

  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)

  ! initialise u,v,w with random numbers in X-pencil
#ifdef HALO_GLOBAL
  allocate(u1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(v1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(w1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
#else
  allocate(u1(xsize(1), xsize(2), xsize(3)))
  allocate(v1(xsize(1), xsize(2), xsize(3)))
  allocate(w1(xsize(1), xsize(2), xsize(3)))
#endif

  call random_seed(size = n)
  allocate(seed(n))
  seed = nrank
  call random_seed(put=seed)
  call random_number(u1)
  call random_number(v1)
  call random_number(w1)


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Calculate divergency using global transposition
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! du/dx calculated on X-pencil
#ifdef HALO_GLOBAL
  allocate(div1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
#else
  allocate(div1(xsize(1), xsize(2), xsize(3)))
#endif

  div1 = 0.

#ifdef HALO_GLOBAL
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
#else
  do k=1,xsize(3)
     do j=1,xsize(2)
#endif     
        do i=2,xsize(1)-1
           div1(i,j,k) = u1(i+1,j,k)-u1(i-1,j,k)
        end do
     end do
  end do

  ! dv/dy calculated on Y-pencil
#ifdef HALO_GLOBAL
  allocate(v2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(wk2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
#else
  allocate(v2(ysize(1), ysize(2), ysize(3)))
  allocate(wk2(ysize(1), ysize(2), ysize(3)))
#endif
  call transpose_x_to_y(v1,v2)
  call transpose_x_to_y(div1,wk2)
#ifdef HALO_GLOBAL
  do k=ystart(3),yend(3)
     do i=ystart(1),yend(1)
#else
  do k=1,ysize(3)
     do i=1,ysize(1)
#endif
        do j=2,ysize(2)-1
           wk2(i,j,k) = wk2(i,j,k) + v2(i,j+1,k)-v2(i,j-1,k)
        end do
     end do
  end do

  ! dw/dz calculated on Z-pencil
#ifdef HALO_GLOBAL
  allocate(w2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(w3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
  allocate(wk3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
#else
  allocate(w2(ysize(1), ysize(2), ysize(3)))
  allocate(w3(zsize(1), zsize(2), zsize(3)))
  allocate(wk3(zsize(1), zsize(2), zsize(3)))
#endif
  call transpose_x_to_y(w1,w2)
  call transpose_y_to_z(w2,w3)
  call transpose_y_to_z(wk2,wk3)
#ifdef HALO_GLOBAL
  do j=zstart(2),zend(2)
     do i=zstart(1),zend(1)
#else
  do j=1,zsize(2)
     do i=1,zsize(1)
#endif
        do k=2,zsize(3)-1
           wk3(i,j,k) = wk3(i,j,k) + w3(i,j,k+1)-w3(i,j,k-1)
        end do
     end do
  end do
  
  ! result in X-pencil
  call transpose_z_to_y(wk3,wk2)
  call transpose_y_to_x(wk2,div1)

  if (nrank==0) then
     write(*,*) 'Calculated via global transposition'
     write(*,*) (div1(i,i,i), i=2,13)
  end if
#ifdef HALO_GLOBAL
  call decomp_2d_write_one(1,div1,'div1g.dat')
#else
  call decomp_2d_write_one(1,div1,'div1.dat')
#endif

  deallocate(v2,w2,w3,wk2,wk3)


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Calculate divergency using halo-cell exchange (data in X-pencil)
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef HALO_GLOBAL
  allocate(div2(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
#else
  allocate(div2(xsize(1), xsize(2), xsize(3)))
#endif
  ! du/dx
#ifdef HALO_GLOBAL
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
#else
  do k=1,xsize(3)
     do j=1,xsize(2)
#endif
        do i=2,xsize(1)-1
           div2(i,j,k) = u1(i+1,j,k)-u1(i-1,j,k) 
        end do
     end do
  end do

  ! dv/dy
#ifdef HALO_GLOBAL
  call update_halo(v1,vh,1,opt_global=.true.)
#else
  call update_halo(v1,vh,1)
#endif
#ifdef HALO_GLOBAL
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
#else
  do k=1,xsize(3)
     do j=1,xsize(2)
#endif
        do i=2,xsize(1)-1
           div2(i,j,k) = div2(i,j,k) + vh(i,j+1,k)-vh(i,j-1,k)
        end do
     end do
  end do

  ! dw/dz
#ifdef HALO_GLOBAL
  call update_halo(w1,wh,1,opt_global=.true.)
#else
  call update_halo(w1,wh,1)
#endif
#ifdef HALO_GLOBAL
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
#else
  do k=1,xsize(3)
     do j=1,xsize(2)
#endif
        do i=2,xsize(1)-1
           div2(i,j,k) = div2(i,j,k) + wh(i,j,k+1)-wh(i,j,k-1)
        end do
     end do
  end do

  if (nrank==0) then
     write(*,*) '-----------------------------------------------'
     write(*,*) 'Calculated via halo exchange (data in X-pencil)'
     write(*,*) (div2(i,i,i), i=2,13)
  end if
#ifdef HALO_GLOBAL
  call decomp_2d_write_one(1,div1,'div2g.dat')
#else
  call decomp_2d_write_one(1,div1,'div2.dat')
#endif
           
  deallocate(vh,wh)

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Calculate divergency using halo-cell exchange (data in Y-pencil)
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  
#ifdef HALO_GLOBAL
  allocate(u2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(v2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(w2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
#else
  allocate(u2(ysize(1), ysize(2), ysize(3)))
  allocate(v2(ysize(1), ysize(2), ysize(3)))
  allocate(w2(ysize(1), ysize(2), ysize(3)))
#endif
  call transpose_x_to_y(u1,u2)
  call transpose_x_to_y(v1,v2)
  call transpose_x_to_y(w1,w2)

#ifdef HALO_GLOBAL
  allocate(div3(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(wk2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
#else
  allocate(div3(xsize(1), xsize(2), xsize(3)))
  allocate(wk2(ysize(1), ysize(2), ysize(3)))
#endif

  ! du/dx
#ifdef HALO_GLOBAL
  call update_halo(u2,uh,1,opt_global=.true.)
#else
  call update_halo(u2,uh,1)
#endif
#ifdef HALO_GLOBAL
  do k=ystart(3),yend(3)
     do i=ystart(1),yend(1)
#else
  do k=1,ysize(3)
     do i=1,ysize(1)
#endif
        do j=2,ysize(2)-1
           wk2(i,j,k) = uh(i+1,j,k)-uh(i-1,j,k)
        end do
     end do
  end do

  ! dv/dy
#ifdef HALO_GLOBAL
  do k=ystart(3),yend(3)
     do i=ystart(1),yend(1)
#else
  do k=1,ysize(3)
     do i=1,ysize(1)
#endif
        do j=2,ysize(2)-1
           wk2(i,j,k) = wk2(i,j,k) + v2(i,j+1,k)-v2(i,j-1,k)
        end do
     end do
  end do

  ! dw/dz
#ifdef HALO_GLOBAL
  call update_halo(w2,wh,1,opt_global=.true.)
#else
  call update_halo(w2,wh,1)
#endif
#ifdef HALO_GLOBAL
  do k=ystart(3),yend(3)
     do i=ystart(1),yend(1)
#else
  do k=1,ysize(3)
     do i=1,ysize(1)
#endif
        do j=2,ysize(2)-1
           wk2(i,j,k) = wk2(i,j,k) + wh(i,j,k+1)-wh(i,j,k-1)
        end do
     end do
  end do

  call transpose_y_to_x(wk2,div3)

  if (nrank==0) then
     write(*,*) '-----------------------------------------------'
     write(*,*) 'Calculated via halo exchange (data in Y-pencil)'
     write(*,*) (div3(i,i,i), i=2,13)
  end if
#ifdef HALO_GLOBAL
  call decomp_2d_write_one(1,div1,'div3g.dat')
#else
  call decomp_2d_write_one(1,div1,'div3.dat')
#endif

  deallocate(uh,wh,wk2)


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Calculate divergency using halo-cell exchange (data in Z-pencil)
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

#ifdef HALO_GLOBAL
  allocate(u3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
  allocate(v3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
  allocate(w3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
#else
  allocate(u3(zsize(1), zsize(2), zsize(3)))
  allocate(v3(zsize(1), zsize(2), zsize(3)))
  allocate(w3(zsize(1), zsize(2), zsize(3)))
#endif
  call transpose_y_to_z(u2,u3)
  call transpose_y_to_z(v2,v3)
  call transpose_y_to_z(w2,w3)

#ifdef HALO_GLOBAL
  allocate(div4(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(wk2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(wk3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
#else
  allocate(div4(xsize(1), xsize(2), xsize(3)))
  allocate(wk2(ysize(1), ysize(2), ysize(3)))
  allocate(wk3(zsize(1), zsize(2), zsize(3)))
#endif

  ! du/dx
#ifdef HALO_GLOBAL
  call update_halo(u3,uh,1,opt_global=.true.)
#else
  call update_halo(u3,uh,1)
#endif
#ifdef HALO_GLOBAL
  do j=zstart(2),zend(2)
     do i=zstart(1),zend(1)
#else
  do j=1,zsize(2)
     do i=1,zsize(1)
#endif
        do k=2,zsize(3)-1
           wk3(i,j,k) = uh(i+1,j,k)-uh(i-1,j,k)
        end do
     end do
  end do

  ! dv/dy
#ifdef HALO_GLOBAL
  call update_halo(v3,vh,1,opt_global=.true.)
#else
  call update_halo(v3,vh,1)
#endif
#ifdef HALO_GLOBAL
  do j=zstart(2),zend(2)
     do i=zstart(1),zend(1)
#else
  do j=1,zsize(2)
     do i=1,zsize(1)
#endif
        do k=2,zsize(3)-1
           wk3(i,j,k) = wk3(i,j,k) + vh(i,j+1,k)-vh(i,j-1,k)
        end do
     end do
  end do

  ! dw/dz
#ifdef HALO_GLOBAL
  do j=zstart(2),zend(2)
     do i=zstart(1),zend(1)
#else
  do j=1,zsize(2)
     do i=1,zsize(1)
#endif
        do k=2,zsize(3)-1
           wk3(i,j,k) = wk3(i,j,k) + w3(i,j,k+1)-w3(i,j,k-1)
        end do
     end do
  end do

  call transpose_z_to_y(wk3,wk2)
  call transpose_y_to_x(wk2,div4)

  if (nrank==0) then
     write(*,*) '-----------------------------------------------'
     write(*,*) 'Calculated via halo exchange (data in Z-pencil)'
     write(*,*) (div4(i,i,i), i=2,13)
  end if
#ifdef HALO_GLOBAL
  call decomp_2d_write_one(1,div1,'div4g.dat')
#else
  call decomp_2d_write_one(1,div1,'div4.dat')
#endif

  deallocate(uh,vh,wk2,wk3,u1,v1,w1,u2,v2,w2,u3,v3,w3)

  deallocate(div1,div2,div3,div4)


  call decomp_2d_finalize 
  call MPI_FINALIZE(ierror)

end program halo_test


==> anc/2decomp_fft/examples/io_test/Makefile <==
include ../../src/Makefile.inc

INCLUDE = -I../../include
LIBS = -L../../lib -l2decomp_fft
ifneq (,$(findstring DT3PIO,$(OPTIONS)))
  LIBS+= -L$(T3PIO_PATH)/lib -lt3pio
endif

all: io_test io_read io_var_test io_plane_test io_bench

io_test: io_test.o
	$(F90) -o $@ $@.o $(LIBS)

io_read: io_read.o
	$(F90) -o $@ $@.o $(LIBS)

io_var_test: io_var_test.o
	$(F90) -o $@ $@.o $(LIBS)

io_plane_test: io_plane_test.o
	$(F90) -o $@ $@.o $(LIBS)

io_bench: io_bench.o
	$(F90) -o $@ $@.o $(LIBS)

clean:
	rm -f *.o io_test io_read io_var_test io_plane_test io_bench

realclean: clean
	rm -f *.dat io_var_data.*

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(ARG) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/io_test/README <==
io_test
-------

This folder contains several applications to thoroughly test 2DECOMP&FFT's
IO library.

To run: If interactive run is possible on your system, adapt the script 
provided to run all the tests in one go.


==> anc/2decomp_fft/examples/io_test/io_bench.f90 <==
program io_bench

  use decomp_2d
  use decomp_2d_io
  use MPI

  implicit none
  
  integer, parameter :: nx=100, ny=100, nz=100
  integer, parameter :: p_row=4, p_col=4

  real(mytype), allocatable, dimension(:,:,:) :: u1
  
  double precision :: t1, t2
  integer :: ierror

  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)

  allocate(u1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  call random_number(u1)

  t1 = MPI_WTIME()
  call decomp_2d_write_one(1,u1,'io.dat')
  t2 = MPI_WTIME()

  if (nrank==0) write(*,*) 'I/O time: ', t2-t1

  call decomp_2d_finalize 
  call MPI_FINALIZE(ierror)
  deallocate(u1)

end program io_bench
  


==> anc/2decomp_fft/examples/io_test/io_plane_test.f90 <==
program io_plane_test

  use decomp_2d
  use decomp_2d_io

  implicit none

  integer, parameter :: nx=17, ny=13, nz=11
  integer, parameter :: p_row=4, p_col=3

  real(mytype), dimension(nx,ny,nz) :: data1
  real(mytype), allocatable, dimension(:,:,:) :: u1, u2, u3

  real(mytype), allocatable, dimension(:,:,:) :: work
  
  integer :: i,j,k, m, ierror, iol

  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)
  
  ! ***** global data *****
  m = 1
  do k=1,nz
     do j=1,ny
        do i=1,nx
           data1(i,j,k) = real(m,mytype)
           m = m+1
        end do
     end do
  end do

  allocate(u1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(u2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(u3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))

  ! original X-pensil based data 
  do k=xstart(3),xend(3)
    do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
        u1(i,j,k) = data1(i,j,k)
      end do
    end do
  end do
  call decomp_2d_write_plane(1,u1,1,nx/2,'x_pencil-x_plane.dat')
  call decomp_2d_write_plane(1,u1,2,ny/2,'x_pencil-y_plane.dat')
  call decomp_2d_write_plane(1,u1,3,nz/2,'x_pencil-z_plane.dat')

  ! Y-pencil data
  call transpose_x_to_y(u1,u2)
  call decomp_2d_write_plane(2,u2,1,nx/2,'y_pencil-x_plane.dat')
  call decomp_2d_write_plane(2,u2,2,ny/2,'y_pencil-y_plane.dat')
  call decomp_2d_write_plane(2,u2,3,nz/2,'y_pencil-z_plane.dat')

  ! Z-pencil data
  call transpose_y_to_z(u2,u3)
  call decomp_2d_write_plane(3,u3,1,nx/2,'z_pencil-x_plane.dat')
  call decomp_2d_write_plane(3,u3,2,ny/2,'z_pencil-y_plane.dat')
  call decomp_2d_write_plane(3,u3,3,nz/2,'z_pencil-z_plane.dat')

  ! Attemp to read the files
  if (nrank==0) then
     inquire(iolength=iol) data1(1,1,1)

     ! X-plane
     allocate(work(1,ny,nz))
     open(10, FILE='x_pencil-x_plane.dat', FORM='unformatted', &
          ACCESS='DIRECT', RECL=iol)
     m=1
     do k=1,nz
        do j=1,ny
           read(10,rec=m) work(1,j,k)
           m=m+1
        end do
     end do
     write(*,*) ' '
     write(*,'(15I5)') int(work)
     close(10)
     deallocate(work)

     ! Y-plane
     allocate(work(nx,1,nz))
     open(10, FILE='x_pencil-y_plane.dat', FORM='unformatted', &
          ACCESS='DIRECT', RECL=iol)
     m=1
     do k=1,nz
        do i=1,nx
           read(10,rec=m) work(i,1,k)
           m=m+1
        end do
     end do
     write(*,*) ' '
     write(*,'(15I5)') int(work)
     close(10)
     deallocate(work)

     ! Z-plane
     allocate(work(nx,ny,1))
     open(10, FILE='x_pencil-z_plane.dat', FORM='unformatted', &
          ACCESS='DIRECT', RECL=iol)
     m=1
     do j=1,ny
        do i=1,nx
           read(10,rec=m) work(i,j,1)
           m=m+1
        end do
     end do
     write(*,*) ' '
     write(*,'(15I5)') int(work)
     close(10)
     deallocate(work)

  end if

  call decomp_2d_finalize 
  call MPI_FINALIZE(ierror)
  deallocate(u1,u2,u3)
  
end program io_plane_test


==> anc/2decomp_fft/examples/io_test/io_read.f90 <==
program io_read

  use decomp_2d
  use decomp_2d_io

  implicit none

  integer, parameter :: nx=17, ny=13, nz=11
  ! use different number of processes
  integer, parameter :: p_row=3, p_col=2

#ifdef COMPLEX_TEST
  complex(mytype), dimension(nx,ny,nz) :: data1

  complex(mytype), allocatable, dimension(:,:,:) :: u1b, u2b, u3b
#else
  real(mytype), dimension(nx,ny,nz) :: data1

  real(mytype), allocatable, dimension(:,:,:) :: u1b, u2b, u3b
#endif

  real(mytype), parameter :: eps = 1.0E-7_mytype
 
  integer :: i,j,k, m, ierror
  
  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)

  ! ***** global data *****
  m = 1
  do k=1,nz
     do j=1,ny
        do i=1,nx
#ifdef COMPLEX_TEST
           data1(i,j,k) = cmplx(real(m,mytype), real(nx*ny*nz-m,mytype)) 
#else
           data1(i,j,k) = real(m,mytype)
#endif
           m = m+1
        end do
     end do
  end do

  allocate(u1b(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(u2b(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(u3b(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))

  ! read back to different arrays
  call decomp_2d_read_one(1,u1b,'u1.dat')
  call decomp_2d_read_one(2,u2b,'u2.dat')
  call decomp_2d_read_one(3,u3b,'u3.dat')

  ! Check against the global data array
  do k=xstart(3),xend(3)
    do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
        if (abs((data1(i,j,k)-u1b(i,j,k))) > eps) stop 4
      end do
    end do
  end do

  do k=ystart(3),yend(3)
    do j=ystart(2),yend(2)
      do i=ystart(1),yend(1)
        if (abs((data1(i,j,k)-u2b(i,j,k))) > eps) stop 5
      end do
    end do
  end do
  
  do k=zstart(3),zend(3)
    do j=zstart(2),zend(2)
      do i=zstart(1),zend(1)
        if (abs((data1(i,j,k)-u3b(i,j,k))) > eps) stop 6
      end do
    end do
  end do

  call decomp_2d_finalize 
  call MPI_FINALIZE(ierror)
  deallocate(u1b,u2b,u3b)

end program io_read


==> anc/2decomp_fft/examples/io_test/io_test.f90 <==
program io_test

  use decomp_2d
  use decomp_2d_io

  implicit none

  integer, parameter :: nx=17, ny=13, nz=11
  integer, parameter :: p_row=4, p_col=3

#ifdef COMPLEX_TEST
  complex(mytype), dimension(nx,ny,nz) :: data1

  complex(mytype), allocatable, dimension(:,:,:) :: u1, u2, u3
  complex(mytype), allocatable, dimension(:,:,:) :: u1b, u2b, u3b
#else
  real(mytype), dimension(nx,ny,nz) :: data1

  real(mytype), allocatable, dimension(:,:,:) :: u1, u2, u3
  real(mytype), allocatable, dimension(:,:,:) :: u1b, u2b, u3b
#endif

  real(mytype), parameter :: eps = 1.0E-7_mytype
 
  integer :: i,j,k, m, ierror
  
  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)

  ! ***** global data *****
  m = 1
  do k=1,nz
     do j=1,ny
        do i=1,nx
#ifdef COMPLEX_TEST
           data1(i,j,k) = cmplx(real(m,mytype), real(nx*ny*nz-m,mytype)) 
#else
           data1(i,j,k) = real(m,mytype)
#endif
           m = m+1
        end do
     end do
  end do

  allocate(u1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(u2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(u3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))

  allocate(u1b(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(u2b(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(u3b(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))

  ! original x-pensil based data 
  do k=xstart(3),xend(3)
    do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
        u1(i,j,k) = data1(i,j,k)
      end do
    end do
  end do

  ! transpose
  call transpose_x_to_y(u1,u2)
  call transpose_y_to_z(u2,u3)

  ! write to disk
  call decomp_2d_write_one(1,u1,'u1.dat')
  call decomp_2d_write_one(2,u2,'u2.dat')
  call decomp_2d_write_one(3,u3,'u3.dat')

  ! read back to different arrays
  call decomp_2d_read_one(1,u1b,'u1.dat')
  call decomp_2d_read_one(2,u2b,'u2.dat')
  call decomp_2d_read_one(3,u3b,'u3.dat')

  ! compare  
  do k=xstart(3),xend(3)
    do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
        if (abs((u1(i,j,k)-u1b(i,j,k))) > eps) stop 1
      end do
    end do
  end do

  do k=ystart(3),yend(3)
    do j=ystart(2),yend(2)
      do i=ystart(1),yend(1)
        if (abs((u2(i,j,k)-u2b(i,j,k))) > eps) stop 2
      end do
    end do
  end do

  do k=zstart(3),zend(3)
    do j=zstart(2),zend(2)
      do i=zstart(1),zend(1)
        if (abs((u3(i,j,k)-u3b(i,j,k))) > eps) stop 3
      end do
    end do
  end do

  ! Also check against the global data array
  do k=xstart(3),xend(3)
    do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
        if (abs((data1(i,j,k)-u1b(i,j,k))) > eps) stop 4
      end do
    end do
  end do

  do k=ystart(3),yend(3)
    do j=ystart(2),yend(2)
      do i=ystart(1),yend(1)
        if (abs((data1(i,j,k)-u2b(i,j,k))) > eps) stop 5
      end do
    end do
  end do
  
  do k=zstart(3),zend(3)
    do j=zstart(2),zend(2)
      do i=zstart(1),zend(1)
        if (abs((data1(i,j,k)-u3b(i,j,k))) > eps) stop 6
      end do
    end do
  end do

  call decomp_2d_finalize 
  call MPI_FINALIZE(ierror)
  deallocate(u1,u2,u3)
  deallocate(u1b,u2b,u3b)

end program io_test


==> anc/2decomp_fft/examples/io_test/io_var_test.f90 <==
! Sample application to test the read/write_var sets of routines
! in the IO library

program io_var_test

  use decomp_2d
  use decomp_2d_io
  use MPI

  implicit none

  integer, parameter :: nx=17, ny=13, nz=11
  integer :: p_row, p_col

  real(mytype), parameter :: eps = 1.0E-7

  ! for global data
  real(mytype), dimension(nx,ny,nz) :: data1
  real(mytype), dimension(nx*2,ny*2,nz*2) :: data1_large
  complex(mytype), dimension(nx,ny,nz) :: cdata1

  ! for distributed data
  real(mytype), allocatable, dimension(:,:,:) :: u1, u2, u3
  real(mytype), allocatable, dimension(:,:,:) :: u1l, u2l, u3l
  complex(mytype), allocatable, dimension(:,:,:) :: cu1, cu2, cu3

  ! another copy
  real(mytype), allocatable, dimension(:,:,:) :: u1_b, u2_b, u3_b
  real(mytype), allocatable, dimension(:,:,:) :: u1l_b, u2l_b, u3l_b
  complex(mytype), allocatable, dimension(:,:,:) :: cu1_b, cu2_b, cu3_b

  real(mytype), allocatable, dimension(:) :: tmp
  complex(mytype), allocatable, dimension(:) :: ctmp
  integer, allocatable, dimension(:) :: itmp

  TYPE(DECOMP_INFO) :: large

  integer :: i,j,k, m, ierror, fh
  character(len=15) :: filename, arg
  integer (kind=MPI_OFFSET_KIND) :: filesize, disp

  call MPI_INIT(ierror)

  i = command_argument_count()
  if (i/=2) then
     call MPI_ABORT(MPI_COMM_WORLD, 1, ierror)
  else
     call get_command_argument(1, arg)
     read(arg, '(I10)') i
     p_row = i
     call get_command_argument(2, arg)
     read(arg, '(I10)') i
     p_col = i
  end if
  
  call decomp_2d_init(nx,ny,nz,p_row,p_col)

  ! also create a data set over a large domain
  call decomp_info_init(nx*2, ny*2, nz*2, large)

  ! initialise global data
  m = 1
  do k=1,nz
     do j=1,ny
        do i=1,nx
           data1(i,j,k) = real(m,mytype)
           cdata1(i,j,k) = cmplx(real(m,mytype),real(m,mytype))
           m = m+1
        end do
     end do
  end do

  m = 1
  do k=1,nz*2
     do j=1,ny*2
        do i=1,nx*2
           data1_large(i,j,k) = real(m,mytype)
           m = m+1
        end do
     end do
  end do

  ! allocate memory
  allocate(u1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(u2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(u3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
  allocate(u1_b(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(u2_b(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(u3_b(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))

  allocate(cu1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(cu2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(cu3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
  allocate(cu1_b(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  allocate(cu2_b(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  allocate(cu3_b(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))

  allocate(u1l(large%xst(1):large%xen(1), large%xst(2):large%xen(2), &
       large%xst(3):large%xen(3)))
  allocate(u2l(large%yst(1):large%yen(1), large%yst(2):large%yen(2), &
       large%yst(3):large%yen(3)))
  allocate(u3l(large%zst(1):large%zen(1), large%zst(2):large%zen(2), &
       large%zst(3):large%zen(3)))
  allocate(u1l_b(large%xst(1):large%xen(1), large%xst(2):large%xen(2), &
       large%xst(3):large%xen(3)))
  allocate(u2l_b(large%yst(1):large%yen(1), large%yst(2):large%yen(2), &
       large%yst(3):large%yen(3)))
  allocate(u3l_b(large%zst(1):large%zen(1), large%zst(2):large%zen(2), &
       large%zst(3):large%zen(3)))

  ! distribute the data
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
        do i=xstart(1),xend(1)
           u1(i,j,k) = data1(i,j,k)
           cu1(i,j,k) = cdata1(i,j,k)
        end do
     end do
  end do
  do k=large%xst(3),large%xen(3)
     do j=large%xst(2),large%xen(2)
        do i=large%xst(1),large%xen(1)
           u1l(i,j,k) = data1_large(i,j,k)
        end do
     end do
  end do

  ! transpose
  call transpose_x_to_y(u1,u2)
  call transpose_y_to_z(u2,u3)
  call transpose_x_to_y(u1l,u2l,large)
  call transpose_y_to_z(u2l,u3l,large)
  call transpose_x_to_y(cu1,cu2)
  call transpose_y_to_z(cu2,cu3)

  ! open file for IO
  write(filename,'(A,I3.3)') 'io_var_data.', nproc
  call MPI_FILE_OPEN(MPI_COMM_WORLD, filename, &
       MPI_MODE_CREATE+MPI_MODE_WRONLY, MPI_INFO_NULL, &
       fh, ierror)
  filesize = 0_MPI_OFFSET_KIND
  call MPI_FILE_SET_SIZE(fh,filesize,ierror)  ! guarantee overwriting
  disp = 0_MPI_OFFSET_KIND

  ! test writing scalar data
  allocate(tmp(2))
  tmp(1) = 1._mytype
  tmp(2) = 2._mytype
  allocate(ctmp(3))
  ctmp(1) = cmplx(1.0,1.0,mytype)
  ctmp(2) = cmplx(2.0,2.0,mytype)
  ctmp(3) = cmplx(3.0,3.0,mytype)
  allocate(itmp(3))
  call decomp_2d_write_scalar(fh,disp,2,tmp)
  call decomp_2d_write_scalar(fh,disp,3,ctmp)
  call decomp_2d_write_scalar(fh,disp,3,(/nx,ny,nz/))
  
  ! test the IO routines by writing all data to disk
  call decomp_2d_write_var(fh,disp,1,u1)
  call decomp_2d_write_var(fh,disp,2,u2)
  call decomp_2d_write_var(fh,disp,3,u3)
  call decomp_2d_write_var(fh,disp,1,u1l,large)
  call decomp_2d_write_var(fh,disp,2,u2l,large)
  call decomp_2d_write_var(fh,disp,3,u3l,large)
  call decomp_2d_write_var(fh,disp,1,cu1)
  call decomp_2d_write_var(fh,disp,2,cu2)
  call decomp_2d_write_var(fh,disp,3,cu3)

  call MPI_FILE_CLOSE(fh,ierror)

  if (nrank==0) write(*,*) 'disp=',disp

  ! read data back in from file
  call MPI_FILE_OPEN(MPI_COMM_WORLD, filename, &
       MPI_MODE_RDONLY, MPI_INFO_NULL, &
       fh, ierror)
  ! skip the scalars (2 real, 3 cmplx, 3 int)
#ifdef DOUBLE_PREC
  ! if double precision: 2*8+3*8*2+3*4
  disp = 76_MPI_OFFSET_KIND
#else
  ! if single precision: 2*4+3*4*2+3*4
  disp = 44_MPI_OFFSET_KIND
#endif
  
  call decomp_2d_read_var(fh,disp,1,u1_b)
  call decomp_2d_read_var(fh,disp,2,u2_b)
  call decomp_2d_read_var(fh,disp,3,u3_b)
  call decomp_2d_read_var(fh,disp,1,u1l_b,large)
  call decomp_2d_read_var(fh,disp,2,u2l_b,large)
  call decomp_2d_read_var(fh,disp,3,u3l_b,large)
  call decomp_2d_read_var(fh,disp,1,cu1_b)
  call decomp_2d_read_var(fh,disp,2,cu2_b)
  call decomp_2d_read_var(fh,disp,3,cu3_b)

  disp = 0_MPI_OFFSET_KIND
  call decomp_2d_read_scalar(fh,disp,2,tmp)
  call decomp_2d_read_scalar(fh,disp,3,ctmp)
  call decomp_2d_read_scalar(fh,disp,3,itmp)
  if (nrank==0) then
     write(*,'(2F8.3)') tmp
     write(*,20) ctmp
20   format(3(:,'(',F5.2,',',F5.2,')'))
     write(*,'(A,3I5)') 'nx,ny,nz', itmp
  end if

  call MPI_FILE_CLOSE(fh,ierror)
  deallocate(tmp, ctmp, itmp)

  ! validate the data
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
        do i=xstart(1),xend(1)
           if (abs(u1(i,j,k)-u1_b(i,j,k)) > eps) stop 1
           if (abs(cu1(i,j,k)-cu1_b(i,j,k)) > eps) stop 2
        end do
     end do
  end do

  do k=ystart(3),yend(3)
     do j=ystart(2),yend(2)
        do i=ystart(1),yend(1)
           if (abs(u2(i,j,k)-u2_b(i,j,k)) > eps) stop 3
           if (abs(cu2(i,j,k)-cu2_b(i,j,k)) > eps) stop 4
        end do
     end do
  end do

  do k=zstart(3),zend(3)
     do j=zstart(2),zend(2)
        do i=zstart(1),zend(1)
           if (abs(u3(i,j,k)-u3_b(i,j,k)) > eps) stop 5
           if (abs(cu3(i,j,k)-cu3_b(i,j,k)) > eps) stop 6
        end do
     end do
  end do

  do k=large%xst(3),large%xen(3)
     do j=large%xst(2),large%xen(2)
        do i=large%xst(1),large%xen(1)
           if (abs(u1l(i,j,k)-u1l_b(i,j,k)) > eps) stop 7
        end do
     end do
  end do

  do k=large%yst(3),large%yen(3)
     do j=large%yst(2),large%yen(2)
        do i=large%yst(1),large%yen(1)
           if (abs(u2l(i,j,k)-u2l_b(i,j,k)) > eps) stop 8
        end do
     end do
  end do

  do k=large%zst(3),large%zen(3)
     do j=large%zst(2),large%zen(2)
        do i=large%zst(1),large%zen(1)
           if (abs(u3l(i,j,k)-u3l_b(i,j,k)) > eps) stop 9
        end do
     end do
  end do

  if (nrank==0) write(*,*) 'passed self test'

  ! clean up
  call decomp_info_finalize(large)
  call decomp_2d_finalize
  call MPI_FINALIZE(ierror)
  deallocate(u1,u2,u3)
  deallocate(u1l,u2l,u3l)
  deallocate(cu1,cu2,cu3)
  deallocate(u1_b,u2_b,u3_b)
  deallocate(u1l_b,u2l_b,u3l_b)
  deallocate(cu1_b,cu2_b,cu3_b)
  
end program io_var_test


==> anc/2decomp_fft/examples/io_test/run_test.sh <==
#!/bin/sh

make
if [ $? -ne 0 ] ; then
    echo "================================================="
    echo "Failed to build the applications. Fix them first!"
    echo "================================================="
    exit 1
fi

echo " "
echo "writing data files using MPI-IO..."
echo "mpirun -np 12 ./io_test"
mpirun -np 12 ./io_test

echo " "
echo "reading data files back (different number of processes)..."
echo "mpirun -np 6 ./io_read"
mpirun -np 6 ./io_read

# The files written by MPI-IO should be independent on # processes
echo " "
echo "*** testing write_var..."
echo "mpirun -np 20 ./io_var_test 5 4"
mpirun -np 20 ./io_var_test 5 4
echo "mpirun -np 12 ./io_var_test 4 3"
mpirun -np 12 ./io_var_test 4 3
echo "mpirun -np 6 ./io_var_test 3 2"
mpirun -np 6 ./io_var_test 3 2
echo "mpirun -np 2 ./io_var_test 2 1"
mpirun -np 2 ./io_var_test 2 1
diff -s io_var_data.020 io_var_data.012 
diff -s io_var_data.020 io_var_data.006
diff -s io_var_data.020 io_var_data.002

echo " "
echo "*** testing write_plane..."
echo "mpirun -np 12 ./io_plane_test"
mpirun -np 12 ./io_plane_test
diff -s x_pencil-x_plane.dat y_pencil-x_plane.dat
diff -s x_pencil-x_plane.dat z_pencil-x_plane.dat
diff -s x_pencil-y_plane.dat y_pencil-y_plane.dat
diff -s x_pencil-y_plane.dat z_pencil-y_plane.dat
diff -s x_pencil-z_plane.dat y_pencil-z_plane.dat
diff -s x_pencil-z_plane.dat z_pencil-z_plane.dat

echo " "
echo "Tests PASSED, unless errors reported"



==> anc/2decomp_fft/examples/non_blocking/Makefile <==
include ../../src/Makefile.inc

# customise the PATHs for FFTW and libNBC as needed

FFTW3_PATH=$(HOME)/software/build/fftw-3.3
INCLUDE = -I../../include -I$(FFTW3_PATH)/include
LIBNBC_PATH = $(HOME)/software/build/libNBC-1.1.1-thread

LIBS = -L../../lib -l2decomp_fft $(LIBNBC_PATH)/lib/libnbc.a -lstdc++ -lmpi_cxx -L$(FFTW3_PATH)/lib -lfftw3

all: blocking non_blocking

blocking: blocking.o
	$(F90) -o $@ $@.o $(LIBS)

non_blocking: non_blocking.o
	$(F90) -o $@ $@.o $(LIBS)

clean:
	rm -f *.o blocking non_blocking

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/non_blocking/README <==
This folder contains two sample applications to compute multiple independent 
FFTs. The first application - 'blocking.f90' - uses the standard blocking
version of MPI communication code to transpose the data among different stages
of the computation. The second - 'non_blocking.f90' - performs the same 
computation using the non-blocking communication code supplied by 2DECOMP&FFT. 

Please note that the non-blocking communication was realised using libNBC,
a library implementing non-blocking MPI collectives (such as IALLTOALL) using 
existing MPI 1 functions. Such functionality is expected to be part of the
MPI 3 standard. 

To build the non-blocking test application, user needs to obtain a copy of 
libNBC at http://www.unixer.de/research/nbcoll/libnbc/, compile it, and link it
to 2DECOMP&FFT and the object code of the test application.

To demonstrate the idea of overlap communication and computation, the 3D FFT 
is implemented using multiple 1D FFTs (without using the advanced interface of 
FFTW) so that MPI_TEST calls can be easily inserted in the computational part 
of the code. This is required because the communication has to be explicitly 
progressed when running on the same thread as the computation.


==> anc/2decomp_fft/examples/non_blocking/blocking.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! This program computes multiple distributed 3D FFTs
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

program blocking

  use decomp_2d
  use MPI

  implicit none

  include "fftw3.f"

  integer, parameter :: nx=16, ny=16, nz=16
  integer, parameter :: p_row=2, p_col=2
  integer, parameter :: NFFT=20   ! number of independent FFTs

  integer :: i,j,k, m, nmax, ierror
  real(mytype) :: tmp1, tmp2

  double precision :: t1, t2

  ! FFTW plans for the 1D forward/backward transforms
  integer*8, save :: x_plan_f, x_plan_b
  integer*8, save :: y_plan_f, y_plan_b
  integer*8, save :: z_plan_f, z_plan_b

  ! dummy array used for planning
  complex(mytype), allocatable, dimension(:) :: buf1, buf2

  ! input/output of the FFT
  complex(mytype), allocatable, dimension(:,:,:) :: in, out, wk2


  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)
  
  ! ===== planning 1D FFT in x =====
  allocate(buf1(xsize(1)), buf2(xsize(1)))

#ifdef DOUBLE_PREC
  call dfftw_plan_dft_1d(x_plan_f, xsize(1), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call dfftw_plan_dft_1d(x_plan_b, xsize(1), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#else
  call sfftw_plan_dft_1d(x_plan_f, xsize(1), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call sfftw_plan_dft_1d(x_plan_b, xsize(1), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#endif

  deallocate(buf1,buf2)

  ! ===== planning 1D FFT in Y =====
  allocate(buf1(ysize(2)), buf2(ysize(2)))
  
#ifdef DOUBLE_PREC
  call dfftw_plan_dft_1d(y_plan_f, ysize(2), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call dfftw_plan_dft_1d(y_plan_b, ysize(2), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#else
  call sfftw_plan_dft_1d(y_plan_f, ysize(2), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call sfftw_plan_dft_1d(y_plan_b, ysize(2), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#endif
  
  deallocate(buf1,buf2)
  
  ! ===== planning 1D FFT in Z =====
  allocate(buf1(zsize(3)), buf2(zsize(3)))
  
#ifdef DOUBLE_PREC
  call dfftw_plan_dft_1d(z_plan_f, zsize(3), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call dfftw_plan_dft_1d(z_plan_b, zsize(3), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#else
  call sfftw_plan_dft_1d(z_plan_f, zsize(3), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call sfftw_plan_dft_1d(z_plan_b, zsize(3), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#endif
  
  deallocate(buf1,buf2)


  allocate( in(xsize(1),xsize(2),xsize(3)))   ! x-pencil input
  allocate(out(zsize(1),zsize(2),zsize(3)))   ! z-pencil output
  allocate(wk2(ysize(1),ysize(2),ysize(3)))   ! y-pencil intermediate

  ! 1D temp buffer
  nmax = max(xsize(1),max(ysize(2),zsize(3)))
  allocate (buf1(nmax))
  allocate (buf2(nmax))

  t1 = MPI_WTIME()

  do m=1,NFFT

     do k=1,xsize(3)
        do j=1,xsize(2)
           do i=1,xsize(1)
              tmp1 = real(xstart(1)+i-1, mytype) / real(nx, mytype) &
                   * real(xstart(2)+j-1, mytype) / real(ny, mytype) &
                   * real(xstart(3)+k-1, mytype) / real(nz, mytype) &
                   * real(m, mytype) / real(NFFT, mytype)
              in(i,j,k) = cmplx(tmp1, 0._mytype, mytype)
           end do
        end do
     end do

     ! This shows how to perform 3D FFT by using the FFTW basic interface.
     ! Copy data to/from 1D buffers and loop through all 1D FFTs.

     ! 1D FFT in X
     do k=1,xsize(3)
        do j=1,xsize(2)
           do i=1,xsize(1)
              buf1(i) = in(i,j,k)
           end do
#ifdef DOUBLE_PREC
           call dfftw_execute_dft(x_plan_f, buf1, buf2)
#else
           call sfftw_execute_dft(x_plan_f, buf1, buf2)
#endif
           do i=1,xsize(1)
              in(i,j,k) = buf2(i)
           end do
        end do
     end do

     ! ===== Swap X --> Y =====
     call transpose_x_to_y(in,wk2)

     ! ===== 1D FFTs in Y =====
     do k=1,ysize(3)
        do i=1,ysize(1)
           do j=1,ysize(2)
              buf1(j) = wk2(i,j,k)
           end do
#ifdef DOUBLE_PREC
           call dfftw_execute_dft(y_plan_f, buf1, buf2)
#else
           call sfftw_execute_dft(y_plan_f, buf1, buf2)
#endif
           do j=1,ysize(2)
              wk2(i,j,k) = buf2(j)
           end do
        end do
     end do

     ! ===== Swap Y --> Z =====
     call transpose_y_to_z(wk2,out)

     ! ===== 1D FFTs in Z =====
     do j=1,zsize(2)
        do i=1,zsize(1)
           do k=1,zsize(3)
              buf1(k) = out(i,j,k)
           end do
#ifdef DOUBLE_PREC
           call dfftw_execute_dft(z_plan_f, buf1, buf2)
#else
           call sfftw_execute_dft(z_plan_f, buf1, buf2)
#endif
           do k=1,zsize(3)
              out(i,j,k) = buf2(k)
           end do
        end do
     end do

     if (nrank==0) write(*,*) 'TEST ', m, out(1:2,1:2,1:2)

  end do ! NFFT

  t2 = MPI_WTIME() - t1
  call MPI_ALLREDUCE(t2,t1,1,MPI_DOUBLE_PRECISION,MPI_SUM, &
       MPI_COMM_WORLD,ierror)
  t1 = t1 / real(nproc, mytype)

  if (nrank==0) then
     write(*,*) 'Average Forward FFT Time(sec): ', t1
  end if

  ! clean up
#ifdef DOUBLE_PREC
  call dfftw_destroy_plan(x_plan_f)
  call dfftw_destroy_plan(x_plan_b)
  call dfftw_destroy_plan(y_plan_f)
  call dfftw_destroy_plan(y_plan_b)
  call dfftw_destroy_plan(z_plan_f)
  call dfftw_destroy_plan(z_plan_b)
#else
  call sfftw_destroy_plan(x_plan_f)
  call sfftw_destroy_plan(x_plan_b)
  call sfftw_destroy_plan(y_plan_f)
  call sfftw_destroy_plan(y_plan_b)
  call sfftw_destroy_plan(z_plan_f)
  call sfftw_destroy_plan(z_plan_b)
#endif

  call decomp_2d_finalize 
  call MPI_FINALIZE(ierror)
  deallocate(in,out,wk2,buf1,buf2)
  

end program blocking


==> anc/2decomp_fft/examples/non_blocking/non_blocking.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! This program computes multiple distributed 3D FFTs using the
! non-blocking communication API provided by 2DECOMP&FFT to demonstrate
! the overlap of computation and communication
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

program non_blocking

  use decomp_2d
  use MPI

  implicit none

  include "fftw3.f"

  integer, parameter :: nx=16, ny=16, nz=16
  integer, parameter :: p_row=2, p_col=2
  integer, parameter :: NFFT=20   ! number of independent FFTs
  integer, parameter :: NTEST=5   ! number of MPI_TEST per 1D FFT

  integer :: i,j,k, m,n, nmax, ierror
  real(mytype) :: tmp1, tmp2

  double precision :: t1, t2

  integer, dimension(NFFT) :: handles

  ! FFTW plans for the 1D forward/backward transforms
  integer*8, save :: x_plan_f, x_plan_b
  integer*8, save :: y_plan_f, y_plan_b
  integer*8, save :: z_plan_f, z_plan_b

  ! dummy array used for planning
  complex(mytype), allocatable, dimension(:) :: buf1, buf2

  ! input/output of the FFT
  complex(mytype), allocatable, dimension(:,:,:,:) :: in, out
  ! intermediate Y-pencil storage
  complex(mytype), allocatable, dimension(:,:,:,:) :: wk2
  ! send/recv buffers for non-blocking ALLTOALLV
  complex(mytype), allocatable, dimension(:,:,:,:) :: sbuf, rbuf


  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)
  
  ! ===== planning 1D FFT in x =====
  allocate(buf1(xsize(1)), buf2(xsize(1)))

#ifdef DOUBLE_PREC
  call dfftw_plan_dft_1d(x_plan_f, xsize(1), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call dfftw_plan_dft_1d(x_plan_b, xsize(1), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#else
  call sfftw_plan_dft_1d(x_plan_f, xsize(1), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call sfftw_plan_dft_1d(x_plan_b, xsize(1), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#endif

  deallocate(buf1,buf2)

  ! ===== planning 1D FFT in Y =====
  allocate(buf1(ysize(2)), buf2(ysize(2)))
  
#ifdef DOUBLE_PREC
  call dfftw_plan_dft_1d(y_plan_f, ysize(2), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call dfftw_plan_dft_1d(y_plan_b, ysize(2), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#else
  call sfftw_plan_dft_1d(y_plan_f, ysize(2), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call sfftw_plan_dft_1d(y_plan_b, ysize(2), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#endif
  
  deallocate(buf1,buf2)
  
  ! ===== planning 1D FFT in Z =====
  allocate(buf1(zsize(3)), buf2(zsize(3)))
  
#ifdef DOUBLE_PREC
  call dfftw_plan_dft_1d(z_plan_f, zsize(3), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call dfftw_plan_dft_1d(z_plan_b, zsize(3), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#else
  call sfftw_plan_dft_1d(z_plan_f, zsize(3), buf1, buf2,  &
       FFTW_FORWARD,  FFTW_MEASURE)
  call sfftw_plan_dft_1d(z_plan_b, zsize(3), buf1, buf2,  &
       FFTW_BACKWARD, FFTW_MEASURE)
#endif
  
  deallocate(buf1,buf2)


  allocate( in(xsize(1),xsize(2),xsize(3),NFFT))   ! x-pencil input
  allocate(out(zsize(1),zsize(2),zsize(3),NFFT))   ! z-pencil output
  allocate(wk2(ysize(1),ysize(2),ysize(3),NFFT))   ! y-pencil intermediate

  ! send/recv buffers
  allocate(sbuf(ysize(1),ysize(2),ysize(3),0:1))   ! y-pencil
  allocate(rbuf(zsize(1),zsize(2),zsize(3),0:1))   ! z-pencil

  ! 1D temp buffer
  nmax = max(xsize(1),max(ysize(2),zsize(3)))
  allocate (buf1(nmax))
  allocate (buf2(nmax))

  t1 = MPI_WTIME()

  ! first data set: V_1
  do k=1,xsize(3)
     do j=1,xsize(2)
        do i=1,xsize(1)
           tmp1 = real(xstart(1)+i-1, mytype) / real(nx, mytype) &
                * real(xstart(2)+j-1, mytype) / real(ny, mytype) &
                * real(xstart(3)+k-1, mytype) / real(nz, mytype) &
                * 1._mytype / real(NFFT, mytype)
           in(i,j,k,1) = cmplx(tmp1, 0._mytype, mytype)
        end do
     end do
  end do
  
  ! 1D FFT in X for V_1
  do k=1,xsize(3)
     do j=1,xsize(2)
        do i=1,xsize(1)
           buf1(i) = in(i,j,k,1)
        end do
#ifdef DOUBLE_PREC
        call dfftw_execute_dft(x_plan_f, buf1, buf2)
#else
        call sfftw_execute_dft(x_plan_f, buf1, buf2)
#endif
        do i=1,xsize(1)
           in(i,j,k,1) = buf2(i)
        end do
     end do
  end do

  ! transpose X->Y for V_1 (blocking)
  call transpose_x_to_y(in(:,:,:,1),wk2(:,:,:,1))

  ! 1D FFT in Y for V_1
  do k=1,ysize(3)
     do i=1,ysize(1)
        do j=1,ysize(2)
           buf1(j) = wk2(i,j,k,1)
        end do
#ifdef DOUBLE_PREC
        call dfftw_execute_dft(y_plan_f, buf1, buf2)
#else
        call sfftw_execute_dft(y_plan_f, buf1, buf2)
#endif
        do j=1,ysize(2)
           wk2(i,j,k,1) = buf2(j)
        end do
     end do
  end do

  ! initiate transpose Y->Z for V_1
  call transpose_y_to_z_start(handles(1),wk2(:,:,:,1),out(:,:,:,1), &
       sbuf(:,:,:,1),rbuf(:,:,:,1))
  
  ! Loop through remaining data sets
  do m=2,NFFT

     ! new data set: V_m
     do k=1,xsize(3)
        do j=1,xsize(2)
           do i=1,xsize(1)
              tmp1 = real(xstart(1)+i-1, mytype) / real(nx, mytype) &
                   * real(xstart(2)+j-1, mytype) / real(ny, mytype) &
                   * real(xstart(3)+k-1, mytype) / real(nz, mytype) &
                   * real(m, mytype) / real(NFFT, mytype)
              in(i,j,k,m) = cmplx(tmp1, 0._mytype, mytype)
           end do
        end do
     end do

     ! 1D FFT in X for V_m
     do k=1,xsize(3)
        do j=1,xsize(2)
           do i=1,xsize(1)
              buf1(i) = in(i,j,k,m)
           end do
#ifdef DOUBLE_PREC
           call dfftw_execute_dft(x_plan_f, buf1, buf2)
#else
           call sfftw_execute_dft(x_plan_f, buf1, buf2)
#endif
           do n=1,NTEST
              call transpose_test(handles(m-1))
           end do
           do i=1,xsize(1)
              in(i,j,k,m) = buf2(i)
           end do
        end do
     end do

     ! transpose X->Y for V_m (blocking)
     call transpose_x_to_y(in(:,:,:,m),wk2(:,:,:,m))

     ! 1D FFT in Y for V_m
     do k=1,ysize(3)
        do i=1,ysize(1)
           do j=1,ysize(2)
              buf1(j) = wk2(i,j,k,m)
           end do
#ifdef DOUBLE_PREC
           call dfftw_execute_dft(y_plan_f, buf1, buf2)
#else
           call sfftw_execute_dft(y_plan_f, buf1, buf2)
#endif
           do n=1,NTEST
              call transpose_test(handles(m-1))
           end do
           do j=1,ysize(2)
              wk2(i,j,k,m) = buf2(j)
           end do
        end do
     end do

     ! NOTE: there are two transposes ongoing at any time
     ! The mod operation is to use different sets of send/recv buffers

     ! initiate transpose Y->Z for V_m
     call transpose_y_to_z_start(handles(m),wk2(:,:,:,m),out(:,:,:,m), &
          sbuf(:,:,:,mod(m,2)),rbuf(:,:,:,mod(m,2)))

     ! wait for transpose complete for V_m-1
     call transpose_y_to_z_wait(handles(m-1),wk2(:,:,:,m-1),out(:,:,:,m-1), &
          sbuf(:,:,:,mod(m-1,2)),rbuf(:,:,:,mod(m-1,2)))

     ! 1D FFT in Z for V_m-1
     do j=1,zsize(2)
        do i=1,zsize(1)
           do k=1,zsize(3)
              buf1(k) = out(i,j,k,m-1)
           end do
#ifdef DOUBLE_PREC
           call dfftw_execute_dft(z_plan_f, buf1, buf2)
#else
           call sfftw_execute_dft(z_plan_f, buf1, buf2)
#endif
           do k=1,zsize(3)
              out(i,j,k,m-1) = buf2(k)
           end do
        end do
     end do

     if (nrank==0) write(*,*) 'TEST ', m-1, out(1:2,1:2,1:2,m-1)

  end do ! NTEST Loop

  ! wait for transpose complete for V_NFFT
  call transpose_y_to_z_wait(handles(NFFT),wk2(:,:,:,NFFT),out(:,:,:,NFFT), &
       sbuf(:,:,:,mod(NFFT,2)),rbuf(:,:,:,mod(NFFT,2)))
  
  ! 1D FFT in Z for V_NFFT
  do j=1,zsize(2)
     do i=1,zsize(1)
        do k=1,zsize(3)
           buf1(k) = out(i,j,k,NFFT)
        end do
#ifdef DOUBLE_PREC
        call dfftw_execute_dft(z_plan_f, buf1, buf2)
#else
        call sfftw_execute_dft(z_plan_f, buf1, buf2)
#endif
        do k=1,zsize(3)
           out(i,j,k,NFFT) = buf2(k)
        end do
     end do
  end do

  if (nrank==0) write(*,*) 'TEST ', NFFT, out(1:2,1:2,1:2,NFFT)
  
  t2 = MPI_WTIME() - t1
  call MPI_ALLREDUCE(t2,t1,1,MPI_DOUBLE_PRECISION,MPI_SUM, &
       MPI_COMM_WORLD,ierror)
  t1 = t1 / real(nproc, mytype)

  if (nrank==0) then
     write(*,*) 'Average Forward FFT Time(sec): ', t1
  end if

  ! clean up
#ifdef DOUBLE_PREC
  call dfftw_destroy_plan(x_plan_f)
  call dfftw_destroy_plan(x_plan_b)
  call dfftw_destroy_plan(y_plan_f)
  call dfftw_destroy_plan(y_plan_b)
  call dfftw_destroy_plan(z_plan_f)
  call dfftw_destroy_plan(z_plan_b)
#else
  call sfftw_destroy_plan(x_plan_f)
  call sfftw_destroy_plan(x_plan_b)
  call sfftw_destroy_plan(y_plan_f)
  call sfftw_destroy_plan(y_plan_b)
  call sfftw_destroy_plan(z_plan_f)
  call sfftw_destroy_plan(z_plan_b)
#endif

  call decomp_2d_finalize 
  call MPI_FINALIZE(ierror)
  deallocate(in,out,wk2,buf1,buf2,sbuf,rbuf)
  

end program non_blocking


==> anc/2decomp_fft/examples/p3dfft/Makefile <==
include ../../src/Makefile.inc

P3DFFT_HOME=$(HOME)/software/build/p3dfft-2.5.1-dimsc
FFTW3_HOME=$(HOME)/software/build/fftw-3.3

INCLUDE = -I../../include -I$(P3DFFT_HOME)/include
LIBS = -L../../lib -l2decomp_fft -L$(P3DFFT_HOME)/lib -lp3dfft $(LIBFFT) -L$(FFTW3_HOME)/lib -lfftw3

OBJ = p3dfft.o

p3dfft: $(OBJ)
	$(F90) -o $@ $(OBJ) $(LIBS)

clean:
	rm -f *.o p3dfft

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/p3dfft/README <==
p3dfft
------

This program

* Crosschecks the results computed by 2DECOMP&FFT and P3DFFT.
* Compares the performance of 2DECOMP&FFT and P3DFFT. 

Prerequisite:

* P3DFFT version 2.5.1 required (API not compatible with older versions)
* P3DFFT is installed at $P3DFFT_HOME and path set properly in Makefile.
* Both P3DFFT and 2DECOMP&FFT are built in double precision.
* P3DFFT is built with -DDIMS_C flag (same decomposition as 2DECOMP&FFT) 
* P3DFFT is built against FFTW; 2DECOMP&FFT can use any FFT engine.

What to expect:

* Results from P3DFFT and 2DECOMP&FFT should be almost the same, even when
  different FFT engines are used. As we are comparing large numbers (>>1),
  the difference should be small but not as small as machine accuracy.
* Each library should recover the input after one forward and one backward
  transform with errors reported close to machine accuracy.


==> anc/2decomp_fft/examples/p3dfft/p3dfft.f90 <==
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! This test computes a 3D FFT using 2DECOMP&FFT and P3DFFT separately,
! crosschecks the result and compares the performance of the libraries.
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

program p3dfft_test

  use p3dfft
  use decomp_2d
  use decomp_2d_fft
  use MPI
  
  implicit none
  
  integer, parameter :: wp=KIND(0.0d0)
  integer, parameter :: nx=128, ny=128, nz=128
  ! use 0*0 for auto-tuning, particularly good for large core count
  integer, parameter :: p_row=0, p_col=0 
  integer, parameter :: ntest = 10
  
  real(wp), dimension(:,:,:), allocatable :: BEG,FIN
  complex(wp), dimension(:,:,:), allocatable :: AEND,AEND2
  
  real(wp) :: cdiff, ccdiff
  double precision :: rtime1, rtime2
  integer :: ierr, ndims(2), nsize, proc_id
  integer :: dims(2), dummy_coords(2)
  logical :: dummy_periods(2)
  integer :: istart(3), iend(3), isize(3)
  integer :: fstart(3), fend(3), fsize(3)
  integer :: i, m, x, y, z, imin
  
  call MPI_INIT (ierr)
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 2DECOMP&FFT
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  call decomp_2d_init(nx,ny,nz,p_row,p_col)
  call MPI_CART_GET(DECOMP_2D_COMM_CART_X, 2, &
       dims, dummy_periods, dummy_coords, ierr)
  
  if (nrank == 0) then
     print *,' '
     print *,'----------------------------------------------'
     print *,'2DECOMP&FFT result'
  endif
  
  call decomp_2d_fft_init
  
  allocate (BEG(xstart(1):xend(1),xstart(2):xend(2),xstart(3):xend(3)))
  allocate (FIN(xstart(1):xend(1),xstart(2):xend(2),xstart(3):xend(3)))
  call decomp_2d_fft_get_size(istart,iend,isize)
  allocate(AEND(istart(1):iend(1),istart(2):iend(2),istart(3):iend(3)))
  allocate(AEND2(istart(1):iend(1),istart(2):iend(2),istart(3):iend(3)))
  
  do z=xstart(3),xend(3)
     do y=xstart(2),xend(2)
        do x=xstart(1),xend(1)
           BEG(x,y,z) = real(x,wp)/real(nx,wp)*real(y,wp) &
                /real(ny,wp)*real(z,wp)/real(nz,wp)
           FIN(x,y,z) = BEG(x,y,z) ! keep a copy
        end do
     end do
  end do
  
  rtime1 = 0.0D0
  do m = 1, ntest
     
     BEG = FIN ! Note if OVERWRITE flag used BEG may be overwritten.
     ! So here restore exact input from the copy.
     
     call MPI_Barrier(MPI_COMM_WORLD,ierr)
     rtime1 = rtime1 - MPI_WTIME()
     call decomp_2d_fft_3d(BEG,AEND)
     rtime1 = rtime1 + MPI_WTIME()
     
     ! keep a copy of the result for comparison with P3DFFT
     if (m==1) AEND2=AEND
     
     if (nrank==0 .AND. m==1) then
        imin = min(isize(1),min(isize(2),isize(3)))
        write(*,*) 'Result of forward transform:'
        write(*,*) (AEND(i,i,i),i=1,min(10,imin))
     end if
     
     AEND = AEND / real(nx,wp) / real(ny,wp) / real(nz,wp)
     
     call MPI_Barrier(MPI_COMM_WORLD,ierr)
     rtime1 = rtime1 - MPI_WTIME()
     call decomp_2d_fft_3d(AEND,BEG)
     rtime1 = rtime1 + MPI_WTIME()
     
  end do
  
  cdiff = 0.0_wp
  ccdiff = 0.0_wp
  do z=xstart(3),xend(3)
     do y=xstart(2),xend(2)
        do x=xstart(1),xend(1)
           if (cdiff < abs(BEG(x,y,z)-FIN(x,y,z))) then
              cdiff = abs(BEG(x,y,z)-FIN(x,y,z))
           end if
        end do
     end do
  end do
  call MPI_Reduce(cdiff,ccdiff,1,real_type,MPI_MAX,0, &
       MPI_COMM_WORLD,ierr)
  if (nrank == 0) then
     write(*,*) 'after backward transform'
     write (*,*) ' max diff =',ccdiff
  end if
  
  cdiff = 0.0_wp
  ccdiff = 0.0_wp
  do z=xstart(3),xend(3)
     do y=xstart(2),xend(2)
        do x=xstart(1),xend(1)
           cdiff = cdiff + (BEG(x,y,z)-FIN(x,y,z))**2
        end do
     end do
  end do
  call MPI_Reduce(cdiff,ccdiff,1,real_type,MPI_SUM,0, &
       MPI_COMM_WORLD,ierr)
  ccdiff = sqrt(ccdiff/real(nx,wp)/real(ny,wp)/real(nz,wp))
  if (nrank == 0) then
     write (*,*) 'aver diff =',ccdiff
  end if
  
  call MPI_Reduce(rtime1,rtime2,1,MPI_REAL8,MPI_MAX,0, &
       MPI_COMM_WORLD,ierr)
  if (nrank==0) then
     write(*,*)'cpu time per forward+backward transforms', &
          rtime2/dble(ntest)
  end if
  
  ! save some information for P3DFFT
  proc_id = nrank
  ndims(1) = dims(1)
  ndims(2) = dims(2)
  
  call decomp_2d_fft_finalize
  call decomp_2d_finalize
  
  deallocate(BEG, FIN, AEND)
  

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! P3DFFT
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  call MPI_COMM_SIZE(MPI_COMM_WORLD,nsize,ierr)
  call MPI_COMM_RANK(MPI_COMM_WORLD,proc_id,ierr)
  
  if (ndims(1)*ndims(2) /= nsize) then
     call MPI_ABORT(MPI_COMM_WORLD,-1,ierr)
  end if
  
  if (proc_id == 0) then
     print *,' '
     print *,'----------------------------------------------'
     print *,'P3DFFT result'
  endif
  
  call p3dfft_setup(ndims,nx,ny,nz,.true.)
  call p3dfft_get_dims(istart,iend,isize,1)
  call p3dfft_get_dims(fstart,fend,fsize,2)
  
  allocate (BEG(istart(1):iend(1),istart(2):iend(2),istart(3):iend(3)))
  allocate (AEND(fstart(1):fend(1),fstart(2):fend(2),fstart(3):fend(3)))
  allocate (FIN(istart(1):iend(1),istart(2):iend(2),istart(3):iend(3)))
  
  do z=istart(3),iend(3)
     do y=istart(2),iend(2)
        do x=istart(1),iend(1)
           BEG(x,y,z) = real(x,wp)/real(nx,wp)*real(y,wp) &
                /real(ny,wp)*real(z,wp)/real(nz,wp)
        end do
     end do
  end do
  !
  ! transform from physical space to wavenumber space
  ! (XgYiZj to XiYjZg)
  ! then transform back to physical space
  ! (XiYjZg to XgYiZj)
  !
  rtime1 = 0.0D0               
  do m=1, ntest
     
     call MPI_Barrier(MPI_COMM_WORLD,ierr)
     
     ! Forward transform
     rtime1 = rtime1 - MPI_wtime()
     ! The third parameter introduce in version 2.5.1 of P3DFFT
     ! API not compatible with earlier versions
     call p3dfft_ftran_r2c(BEG,AEND,'fft')
     rtime1 = rtime1 + MPI_wtime()
     
     ! check against 2DECOMP&FFT
     if (m==1) then
        cdiff = 0.0_wp
        do z=fstart(3),fend(3)
           do y=fstart(2),fend(2)
              do x=fstart(1),fend(1)
                 cdiff = cdiff + &
                      (real(AEND(x,y,z),wp)-real(AEND2(x,y,z),wp))**2 &
                      +(aimag(AEND(x,y,z))-aimag(AEND2(x,y,z)))**2
              end do
           end do
        end do
        call MPI_Reduce(cdiff,ccdiff,1,mpireal,MPI_SUM,0, &
             MPI_COMM_WORLD,ierr)
        ccdiff = sqrt(ccdiff/real(nx/2+1,wp)/real(ny,wp)/real(nz,wp))
        if (proc_id==0) then
           write(*,*) ' '
           write(*,*) '==== Crosscheck (2DECOMP&FFT vs. P3DFFT) ===='
           write(*,*) 'aver diff = ', ccdiff
           write(*,*) ' '
        end if
     end if
     
     if (proc_id==0 .AND. m==1) then
        imin = min(fsize(1),min(fsize(2),fsize(3)))
        write(*,*) 'Result of forward transform:'
        write(*,*) (AEND(i,i,i),i=1,min(10,imin))
     end if
     
     AEND = AEND / real(nx,wp) / real(ny,wp) / real(nz,wp)
     
     call MPI_Barrier(MPI_COMM_WORLD,ierr)
     
     ! Backward transform
     rtime1 = rtime1 - MPI_wtime()
     call p3dfft_btran_c2r(AEND,FIN,'tff')       
     rtime1 = rtime1 + MPI_wtime()
     
  end do
  
  cdiff = 0.0_wp
  ccdiff = 0.0_wp
  do z=istart(3),iend(3)
     do y=istart(2),iend(2)
        do x=istart(1),iend(1)
           if (cdiff < abs(BEG(x,y,z)-FIN(x,y,z))) then
              cdiff = abs(BEG(x,y,z)-FIN(x,y,z))
           end if
        end do
     end do
  end do
  call MPI_Reduce(cdiff,ccdiff,1,mpireal,MPI_MAX,0, &
       MPI_COMM_WORLD,ierr)
  if (proc_id == 0) then
     write(*,*) 'after backward transform'
     write (*,*) ' max diff =',ccdiff
  end if
  
  cdiff = 0.0_wp
  ccdiff = 0.0_wp
  do z=istart(3),iend(3)
     do y=istart(2),iend(2)
        do x=istart(1),iend(1)
           cdiff = cdiff + (BEG(x,y,z)-FIN(x,y,z))**2
        end do
     end do
  end do
  call MPI_Reduce(cdiff,ccdiff,1,mpireal,MPI_SUM,0, &
       MPI_COMM_WORLD,ierr)
  ccdiff = sqrt(ccdiff/real(nx,wp)/real(ny,wp)/real(nz,wp))
  if (proc_id == 0) then
     write (*,*) 'aver diff =',ccdiff
  end if
  
  call MPI_Reduce(rtime1,rtime2,1,mpi_real8,MPI_MAX,0, &
       MPI_COMM_WORLD,ierr)
  
  if (proc_id == 0) then
     write(*,*)'cpu time per forward+backward transforms', &
          rtime2/dble(ntest)
  end if
  
  call p3dfft_clean
  deallocate(BEG, FIN, AEND, AEND2)
  
  
  call MPI_FINALIZE (ierr)
  
end program p3dfft_test


==> anc/2decomp_fft/examples/tecplot_view/Makefile <==
include ../../src/Makefile.inc

INCLUDE = -I../../include
LIBS = -L../../lib -l2decomp_fft

OBJ = tecplot_view.o

tecplot_view: $(OBJ)
	$(F90) -o $@ $(OBJ) $(LIBS)

clean:
	rm -f *.o tecplot_view

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/tecplot_view/README <==
tecplot_view
------------

This program generates data to visualise the 2D decomposition options.

To run: use 12 MPI processes.

What to expect: several data files are written to disk. These are in the 
standard format that can be read by Tecplot (a visualisation package popular 
in the CFD community).

There is also an interactive web page at http://www.2decomp.org/decomp.php 
to demonstrate the data distribution in a 2D decomposition.


==> anc/2decomp_fft/examples/tecplot_view/tecplot_view.f90 <==
program tecplot_view
  
  use decomp_2d
  use decomp_2d_io
  use MPI

  implicit none

  integer, parameter :: nx=17, ny=13, nz=11
  integer, parameter :: p_row=4, p_col=3

  real(mytype), dimension(nx,ny,nz) :: data1
  
  integer, dimension(3) :: lstart, lend, lsize

  integer :: i,j,k, m, ierror
  
  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)

  ! a copy of global data saved on every rank
  m = 1
  do k=1,nz
     do j=1,ny
        do i=1,nx
           data1(i,j,k) = real(m, mytype)
           m = m+1
        end do
     end do
  end do

  ! master rank generated a Tecplot view of the global data 
  if (nrank==0) then
     open(10,file='data0.dat',form='formatted')
     write(10,*) 'TITLE="Tecplot Output"'
     write(10,*) 'VARIABLES= "X" "Y" "Z" "VAR"'
     write(10,*) 'ZONE F=POINT I=',nx,' J=',ny,' ,K=',nz
     do k=1,nz
        do j=1,ny
           do i=1,nx
              write(10,*) i,j,k, data1(i,j,k)
           end do
        end do
     end do
     close(10)
  end if
  
  ! Generate Tecplot views of the decompositions
  ! -------------------------------------------- 
  ! For each pencil orientation there are two ways decomposing: 
  ! p_row*p_col or p_col*p_row. One set is used in 2DECOMP and is 
  ! described by the library's global variables. The other set is
  ! generated here for visualisation.
  
  ! (/ 1,2,3 /)
  call tecplot(nx, ny, nz, data1, xstart, xend, xsize, 'data1.dat')
  ! (/ 2,1,3 /)
  call tecplot(nx, ny, nz, data1, ystart, yend, ysize, 'data2.dat')
  ! (/ 2,3,1 /)
  call tecplot(nx, ny, nz, data1, zstart, zend, zsize, 'data3b.dat')

  call partition(nx, ny, nz, (/ 1,3,2 /), lstart, lend, lsize)
  call tecplot(nx, ny, nz, data1, lstart, lend, lsize, 'data1b.dat')
  call partition(nx, ny, nz, (/ 3,1,2 /), lstart, lend, lsize)
  call tecplot(nx, ny, nz, data1, lstart, lend, lsize, 'data2b.dat')
  call partition(nx, ny, nz, (/ 3,2,1 /), lstart, lend, lsize)
  call tecplot(nx, ny, nz, data1, lstart, lend, lsize, 'data3.dat')

  call decomp_2d_finalize
  call MPI_FINALIZE(ierror)

end program tecplot_view


!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
! Generate Tecplot files to visualise the 2D decompositions
!   - each rank corresponds to a Tecplot 'zone'
!   - rank 0 handles all I/O
!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

subroutine tecplot(nx, ny, nz, data1, lstart, lend, lsize, filename)

  use decomp_2d
  use MPI

  implicit none

  integer, intent(IN) :: nx ,ny ,nz
  real(mytype), dimension(nx,ny,nz), intent(IN) :: data1
  integer, dimension(3), intent(IN) :: lstart, lend, lsize
  character(len=*), intent(IN) :: filename

  real(mytype), dimension(nx,ny,nz) :: data1b
  real(mytype), allocatable, dimension(:,:,:) :: local_data, rbuf
  integer, dimension(9) :: sbuf1, rbuf1
  integer, dimension(MPI_STATUS_SIZE) :: status
  character(len=7) :: tempstr
  integer :: i,j,k, m, ierror

  ! data1 holds the first copy of global data, generated locally
  ! data1b holds a second copy of global data, collected via communication

  ! each rank holds its local data
  allocate (local_data(lstart(1):lend(1),lstart(2):lend(2), &
       lstart(3):lend(3)))
  do k=lstart(3),lend(3)
     do j=lstart(2),lend(2)
        do i=lstart(1),lend(1)
           local_data(i,j,k) = data1(i,j,k)
        end do
     end do
  end do

  if (nrank==0) then

     ! master writes file header, collect data from each slave process,
     ! and write as seraprate Tecplot zones
     open(10,file=filename,form='formatted')
     write(10,*) 'TITLE="Tecplot Output"'
     write(10,*) 'VARIABLES= "X" "Y" "Z" "VAR"'
     write(10,*) 'ZONE F=POINT T="Rank 00" I=',lsize(1),' J=',lsize(2), &
          ' ,K=',lsize(3)
     do k=lstart(3),lend(3)
        do j=lstart(2),lend(2)
           do i=lstart(1),lend(1)
              write(10,*) i,j,k, local_data(i,j,k)
              ! master copies its local data to the second global array
              data1b(i,j,k)=local_data(i,j,k)
           end do
        end do
     end do

     ! loop through all other ranks to receive data and write
     do m=1,nproc-1
        CALL MPI_RECV(rbuf1,9,MPI_INTEGER,m,m,MPI_COMM_WORLD, &
             status,ierror)
        write(tempstr,100)'Rank ',m
100     format(A,I2.2)
        write(10,*) 'ZONE F=POINT T="', tempstr, '" I=',rbuf1(3), &
             ' J=',rbuf1(6), ' ,K=',rbuf1(9)
        allocate (rbuf(rbuf1(1):rbuf1(2),rbuf1(4):rbuf1(5), &
             rbuf1(7):rbuf1(8)))
        CALL MPI_RECV(rbuf,rbuf1(3)*rbuf1(6)*rbuf1(9),real_type,m, &
             m+nproc,MPI_COMM_WORLD,status,ierror)
        do k=rbuf1(7),rbuf1(8)
           do j=rbuf1(4),rbuf1(5)
              do i=rbuf1(1),rbuf1(2)
                 write(10,*) i,j,k, rbuf(i,j,k)
                 ! data received copied to global array
                 data1b(i,j,k)=rbuf(i,j,k)
              end do
           end do
        end do
        deallocate(rbuf)
     end do

     close (10)

     ! check if data set collected via communication is correct
     do k=1,nz
        do j=1,ny
           do i=1,nx
              if (abs(data1b(i,j,k)-data1(i,j,k)) > 1.0e-5) then
                 stop "error"
              end if
           end do
        end do
     end do
     
  else

     ! slaves send data to the master
     sbuf1(1) = lstart(1)
     sbuf1(2) = lend(1)
     sbuf1(3) = lsize(1)
     sbuf1(4) = lstart(2)
     sbuf1(5) = lend(2)
     sbuf1(6) = lsize(2)
     sbuf1(7) = lstart(3)
     sbuf1(8) = lend(3)
     sbuf1(9) = lsize(3)
     CALL MPI_SEND(sbuf1,9,MPI_INTEGER,0,nrank,MPI_COMM_WORLD,ierror)
     CALL MPI_SEND(local_data,lsize(1)*lsize(2)*lsize(3),real_type,0, &
          nrank+nproc,MPI_COMM_WORLD,ierror)

  endif

  deallocate(local_data)
  return

end subroutine tecplot


==> anc/2decomp_fft/examples/test2d/Makefile <==
include ../../src/Makefile.inc

INCLUDE = -I../../include
LIBS = -L../../lib -l2decomp_fft

OBJ = test2d.o

test2d: $(OBJ)
	$(F90) -o $@ $(OBJ) $(LIBS)

clean:
	rm -f *.o test2d u*.dat

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/test2d/README <==
test2d
------

This program is to validate the 2D pencil decomposition library. It transposes
a set of data into different storage formats so that all communication routines
are tested. The test code also demonstrates to use of the I/O library.

To run: use 12 MPI processes.

What to expect: many files are written to disk. Regardless of the pencil-
orientation of the distributed data, files written collectively by all MPI
processes should contain identical information. For example, u1.dat, u2.dat,
u3.dat, u2b.dat and u1b.dat should be all identical.


==> anc/2decomp_fft/examples/test2d/test2d.f90 <==
program test2d
  
  use decomp_2d
  use decomp_2d_io

  implicit none

  integer, parameter :: nx=17, ny=13, nz=11
  integer, parameter :: p_row=4, p_col=3

  real(mytype), dimension(nx,ny,nz) :: data1
  
  real(mytype), allocatable, dimension(:,:,:) :: u1, u2, u3
  
  integer :: i,j,k, m, ierror
  
  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)

  ! ***** global data *****
  m = 1
  do k=1,nz
     do j=1,ny
        do i=1,nx
           data1(i,j,k) = float(m)
           m = m+1
        end do
     end do
  end do

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Testing the swap routines
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  
  !allocate(u1(xstart(1):xend(1), xstart(2):xend(2), xstart(3):xend(3)))
  !allocate(u2(ystart(1):yend(1), ystart(2):yend(2), ystart(3):yend(3)))
  !allocate(u3(zstart(1):zend(1), zstart(2):zend(2), zstart(3):zend(3)))
  call alloc_x(u1, opt_global=.true.)
  call alloc_y(u2, opt_global=.true.)
  call alloc_z(u3, opt_global=.true.)
 
  ! original x-pensil based data 
  do k=xstart(3),xend(3)
    do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
        u1(i,j,k) = data1(i,j,k)
      end do
    end do
  end do

10 format(15I5)

  if (nrank==0) then 
     write(*,*) 'Numbers held on Rank 0'
     write(*,*) ' '
     write(*,*) 'X-pencil'
     write(*,10) int(u1)
  end if

  call decomp_2d_write_one(1,u1,'u1.dat')

  !!!!!!!!!!!!!!!!!!!!!!!
  ! x-pensil ==> y-pensil
  call transpose_x_to_y(u1,u2)

  if (nrank==0) then
     write(*,*) ' '
     write(*,*) 'Y-pencil'
     write(*,10) int(u2)
  end if

  call decomp_2d_write_one(2,u2,'u2.dat')
  ! 'u1.dat' and 'u2.dat' should be identical byte-by-byte 

  ! also check the transposition this way
  do k=ystart(3),yend(3)
    do j=ystart(2),yend(2)
      do i=ystart(1),yend(1)
        if (abs(u2(i,j,k)-data1(i,j,k)).gt.0) stop "error swaping x->y"
      end do
    end do
  end do

  !!!!!!!!!!!!!!!!!!!!!!!
  ! y-pensil ==> z-pensil
  call transpose_y_to_z(u2,u3)

  if (nrank==0) then
     write(*,*) ' '
     write(*,*) 'Z-pencil'
     write(*,10) int(u3)
  end if

  call decomp_2d_write_one(3,u3,'u3.dat')
  ! 'u1.dat','u2.dat' and 'u3.dat' should be identical

  do k=zstart(3),zend(3)
    do j=zstart(2),zend(2)
      do i=zstart(1),zend(1)
        if (abs(u3(i,j,k)-data1(i,j,k)).gt.0) stop "error swaping y->z"
      end do
    end do
  end do

  !!!!!!!!!!!!!!!!!!!!!!!
  ! z-pensil ==> y-pensil
  call transpose_z_to_y(u3,u2)
  call decomp_2d_write_one(2,u2,'u2b.dat')

  do k=ystart(3),yend(3)
    do j=ystart(2),yend(2)
      do i=ystart(1),yend(1)
        if (abs(u2(i,j,k)-data1(i,j,k)).gt.0) stop "error swaping z->y"
      end do
    end do
  end do

  !!!!!!!!!!!!!!!!!!!!!!!
  ! y-pensil ==> x-pensil
  call transpose_y_to_x(u2,u1)
  call decomp_2d_write_one(1,u1,'u1b.dat')

  do k=xstart(3),xend(3)
    do j=xstart(2),xend(2)
      do i=xstart(1),xend(1)
        if (abs(u1(i,j,k)-data1(i,j,k)).gt.0) stop "error swaping y->x"
      end do
    end do
  end do

  call decomp_2d_finalize 
  call MPI_FINALIZE(ierror)
  deallocate(u1,u2,u3)

end program test2d



==> anc/2decomp_fft/examples/timing/Makefile <==
include ../../src/Makefile.inc

INCLUDE = -I../../include
LIBS = -L../../lib -l2decomp_fft $(LIBFFT)

OBJ = timing.o

timing: $(OBJ)
	$(F90) -o $@ $(OBJ) $(LIBS)

clean:
	rm -f *.o timing

%.o : %.f90
	$(F90) $(INCLUDE) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/examples/timing/README <==
timing
------

This program can be used to benchmark the performance of the FFT library. 
Timings for both c2c and r2c/c2r transforms are collected. Also the FFT
library is validated as the input data should be recovered to machine
accuracy after a forward and a backward transform and proper normalisation.

To run: set a proper problem size and number of MPI processes to use (these
are hardware dependent).

What to expect:
- The timing results
- The error reported should be around machine accuracy (~ 10^-6 for single
  precision and 10^-15 for double)


==> anc/2decomp_fft/examples/timing/timing.f90 <==
program fft_timing

  use decomp_2d
  use decomp_2d_fft
  use MPI
  
  implicit none
  
  integer, parameter :: nx=17, ny=13, nz=11
  integer, parameter :: p_row=0, p_col=0
  
  integer, parameter :: NTEST = 10  ! repeat test this times
  
  complex(mytype), allocatable, dimension(:,:,:) :: in, out
  real(mytype), allocatable, dimension(:,:,:) :: in_r
  
  integer, dimension(3) :: fft_start, fft_end, fft_size
  
  real(mytype) :: dr,di, err, err_all, n1,flops
  integer :: ierror, i,j,k,m
  double precision :: t1, t2, t3 ,t4
  
  call MPI_INIT(ierror)
  call decomp_2d_init(nx,ny,nz,p_row,p_col)


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Test the c2c interface
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  call decomp_2d_fft_init(PHYSICAL_IN_Z) ! non-default Z-pencil input

  !  input is Z-pencil data
  ! output is X-pencil data
  allocate (in(zstart(1):zend(1),zstart(2):zend(2),zstart(3):zend(3)))
  allocate (out(xstart(1):xend(1),xstart(2):xend(2),xstart(3):xend(3)))
  ! initilise input
  do k=zstart(3),zend(3)
     do j=zstart(2),zend(2)
        do i=zstart(1),zend(1)
           dr = real(i,mytype)/real(nx,mytype)*real(j,mytype) &
                /real(ny,mytype)*real(k,mytype)/real(nz,mytype)
           di = dr
           in(i,j,k) = cmplx(dr,di,mytype)
        end do
     end do
  end do
  
  t2 = 0.0D0
  t4 = 0.0D0
  do m=1,NTEST
     
     ! forward FFT
     t1 = MPI_WTIME()
     call decomp_2d_fft_3d(in, out, DECOMP_2D_FFT_FORWARD)
     t2 = t2 + MPI_WTIME() - t1

     ! inverse FFT
     t3 = MPI_WTIME()
     call decomp_2d_fft_3d(out, in, DECOMP_2D_FFT_BACKWARD)
     t4 = t4 + MPI_WTIME() - t3
  
     ! normalisation - note 2DECOMP&FFT doesn't normalise
     in = in / real(nx,mytype) / real(ny,mytype) /real(nz,mytype)

  end do
  
  call MPI_ALLREDUCE(t2,t1,1,MPI_DOUBLE_PRECISION,MPI_SUM, &
       MPI_COMM_WORLD,ierror)
  t1 = t1 / real(nproc,mytype)
  call MPI_ALLREDUCE(t4,t3,1,MPI_DOUBLE_PRECISION,MPI_SUM, &
       MPI_COMM_WORLD,ierror)
  t3 = t3 / real(nproc,mytype)
  
  ! checking accuracy
  err = 0.
  do k=zstart(3),zend(3)
     do j=zstart(2),zend(2)
        do i=zstart(1),zend(1)
           dr = real(i,mytype)/real(nx,mytype)*real(j,mytype) &
                /real(ny,mytype)*real(k,mytype)/real(nz,mytype)
           di = dr
           dr = dr - real(in(i,j,k),mytype)
           di = di - aimag(in(i,j,k))
           err = err + sqrt(dr*dr + di*di)
        end do
     end do
  end do
  call MPI_ALLREDUCE(err,err_all,1,real_type,MPI_SUM,MPI_COMM_WORLD,ierror)
  err_all = err_all / real(nx,mytype) / real(ny,mytype) / real(nz,mytype)

  if (nrank==0) then
     write(*,*) '===== c2c interface ====='
     write(*,*) 'error / mesh point: ', err_all 
     write(*,*) 'time (sec): ', t1,t3
     n1 = real(nx,mytype) * real(ny,mytype) * real(nz,mytype)
     n1 = n1 ** (1._mytype/3._mytype)
     ! 5n*log(n) flops per 1D FFT of size n using Cooley-Tukey algorithm
     flops = 5._mytype * n1 * log(n1) / log(2.0_mytype)
     ! 3 sets of 1D FFTs for 3 directions, each having n^2 1D FFTs
     flops = flops * 3._mytype * n1**2  
     flops = 2._mytype * flops / ((t1+t3)/real(NTEST,mytype))
     write(*,*) 'GFLOPS : ', flops / 1000._mytype**3
  end if
  
  deallocate(in,out)
  call decomp_2d_fft_finalize


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Test the r2c/c2r interface
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  call decomp_2d_fft_init
  
  allocate (in_r(xstart(1):xend(1),xstart(2):xend(2),xstart(3):xend(3)))
  call decomp_2d_fft_get_size(fft_start,fft_end,fft_size)
  allocate (out(fft_start(1):fft_end(1), &
       fft_start(2):fft_end(2), &
       fft_start(3):fft_end(3)))
  
  ! initilise input
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
        do i=xstart(1),xend(1)
           in_r(i,j,k) = real(i,mytype)/real(nx,mytype)*real(j,mytype) &
                /real(ny,mytype)*real(k,mytype)/real(nz,mytype)
        end do
     end do
  end do
  
  t2 = 0.0D0
  t4 = 0.0D0
  do m=1,NTEST
  
     ! 3D r2c FFT
     t1 = MPI_WTIME()
     call decomp_2d_fft_3d(in_r, out)
     t2 = t2 + MPI_WTIME() - t1
  
     ! 3D inverse FFT
     t3 = MPI_WTIME()
     call decomp_2d_fft_3d(out, in_r)
     t4 = t4 + MPI_WTIME() - t3
  
     ! normalisation - note 2DECOMP&FFT doesn't normalise
     do k=xstart(3),xend(3)
        do j=xstart(2),xend(2)
           do i=xstart(1),xend(1)
              in_r(i,j,k) = in_r(i,j,k) &
                   / (real(nx,mytype)*real(ny,mytype)*real(nz,mytype))
           end do
        end do
     end do

  end do
  
  call MPI_ALLREDUCE(t2,t1,1,MPI_DOUBLE_PRECISION,MPI_SUM, &
       MPI_COMM_WORLD,ierror)
  t1 = t1 / real(nproc,mytype)
  call MPI_ALLREDUCE(t4,t3,1,MPI_DOUBLE_PRECISION,MPI_SUM, &
       MPI_COMM_WORLD,ierror)
  t3 = t3 / real(nproc,mytype)
  
  ! checking accuracy
  err = 0.
  do k=xstart(3),xend(3)
     do j=xstart(2),xend(2)
        do i=xstart(1),xend(1)
           dr = real(i,mytype)/real(nx,mytype)*real(j,mytype) &
                /real(ny,mytype)*real(k,mytype)/real(nz,mytype)
           err = err + abs(in_r(i,j,k)-dr)
        end do
     end do
  end do
  call MPI_ALLREDUCE(err,err_all,1,real_type,MPI_SUM,MPI_COMM_WORLD,ierror)
  err_all = err_all / real(nx,mytype) / real(ny,mytype) / real(nz,mytype)
  
  if (nrank==0) then
     write(*,*) '===== r2c/c2r interface ====='
     write(*,*) 'error / mesh point: ', err_all
     write(*,*) 'time (sec): ', t1,t3
  end if
  
  deallocate(in_r,out)
  call decomp_2d_fft_finalize
  call decomp_2d_finalize
  call MPI_FINALIZE(ierror)

end program fft_timing



==> anc/2decomp_fft/lib/Makefile <==
VPATH=../src

LIBNAME:=lib2decomp_fft.a

all: lib

.PHONY: lib

lib:
	cd ../src ; $(MAKE) $@

clean:
	rm -f $(LIBNAME)


==> anc/2decomp_fft/src/Makefile <==
########################################################################
# Makefile for building the 2DECOMP&FFT library
########################################################################

# Normally, do not change anything here. Modify the platform-dependent
# Makefile.inc file instead

include Makefile.inc

SRCS = decomp_2d.f90 io.f90 glassman.f90 fft_$(FFT).f90

# special treatment for shared-memory code
ifneq (,$(findstring DSHM,$(OPTIONS)))
SRCS := FreeIPC.f90 $(SRCS)   
OBJS =	$(SRCS:.f90=.o) alloc_shm.o FreeIPC_c.o
else
OBJS =	$(SRCS:.f90=.o)
endif	

# special treatment for Intel MKL (need to build MKL mod files)
MKL_MOD=
ifeq ($(FFT),mkl)
   MKL_MOD=mkl_mod
endif

all: lib examples

lib: includes lib2decomp_fft.a
	mv lib2decomp_fft.a ../lib

includes: lib2decomp_fft.a
	-mv *.mod ../include

lib2decomp_fft.a: $(MKL_MOD) $(OBJS)
	ar qc $@ $(OBJS)

alloc_shm.o: alloc_shm.c
	$(CC) $(CFLAGS) -c $<

FreeIPC_c.o: FreeIPC_c.c
	$(CC) $(CFLAGS) -c $<

.PHONY: mkl_mod
mkl_mod:
	echo Building Intel MKL mod files...
	$(IFORT) -c $(MKL_PATH)/include/mkl_dfti.f90

.PHONY: examples
examples: lib

.PHONY: test
test: examples

.PHONY: clean
clean:
	rm -f *.o *.mod lib*.a

.PHONY: realclean
realclean: clean
	rm -f *~ \#*\#

%.o : %.f90
	$(F90) $(OPTIONS) $(F90FLAGS) -c $<


==> anc/2decomp_fft/src/Makefile.inc.BlueGene <==
# Configurations for IBM BlueGene systems
#   using IBM XL compilers

# 2DECOMP&FFT options
#====================

# Choose pre-processing options
#   -DDOUBLE_PREC - use double-precision (default single)
#   -DEVEN        - for evenly distributed data, use ALLTOALL
#   -DOVERWRITE   - allow FFT input to be overwritten (save memory)
#   -DOCC         - use API for overlap communication and computation
OPTION=-DDOUBLE_PREC -DOVERWRITE

# Choose one FFT engine, available options are:
#   essl       - IBM Engineering and Scientific Subroutine Library
#   fftw3      - FFTW version 3.x
#   fftw3_f03  - FFTW 3.3-beta1 or later (with Fortran 2003 interface)
#   generic    - A general FFT algorithm (no 3rd-party library needed)
FFT=generic

# Platform-dependent information
#===============================

# special syntax for IBM XL compiler's preprocessing
# instead of using "-DTAG1 -DTAG2", XL needs "-WF,-DTAG1 -WF,-DTAG2"
from:=-D
to:=-WF,-D
TMP=$(subst $(from),$(to),$(OPTION))
OPTIONS=$(TMP)

# The path of the base BlueGene system software
BGP_SYS=/bgsys/drivers/V1R4M1_460_2009-091110P/ppc/comm/xl

# Inlcude path
INC=

#----------------------- Fortran Compiler ----------------------------
F90=$(BGP_SYS)/bin/mpixlf90_r

# enable preprocessing
CPPFLAGS=-qsuffix=cpp=f90

# enable Cray pointer support if needed
CRAYPTR=

# optimisation or debugging flags
OPTIM=-O3 -qarch=450d -qtune=450

F90FLAGS=$(OPTIM) $(CRAYPTR) $(CPPFLAGS) $(INC)
LDFLAGS=$(OPTIM)

#--------------------------C Compiler---------------------------------
CC=mpixlc_r
CFLAGS=-O3

#-----------------------External Library------------------------------

# for FFTW
LIB_FFTW3=-lfftw3f -lfftw3 -L  # supply path to FFTW3 here 

# for ESSL
LIB_ESSL=-L$(BGP_SYS)/lib -L/opt/ibmmath/lib -lesslbg

ifeq ($(FFT),generic)
     LIBFFT=
else ifeq ($(FFT),fftw3)
     LIBFFT=$(LIB_FFTW3)
else ifeq ($(FFT),fftw3_f03)
     LIBFFT=$(LIB_FFTW3)
else ifeq ($(FFT),essl)
     LIBFFT=$(LIB_ESSL)
endif


==> anc/2decomp_fft/src/Makefile.inc.Cray_XE <==
# Configurations for Cray XT/XE systems
#   using PGI/PathScale/GNU/Cray compilers

# 2DECOMP&FFT options
#====================

# Choose pre-processing options
#   -DDOUBLE_PREC - use double-precision (default single)
#   -DEVEN        - for evenly distributed data, use ALLTOALL
#   -DSHM	  - enable shared-memory implementation
#   -DOVERWRITE   - allow FFT input to be overwritten (save memory)
#   -DOCC         - use API for overlap communication and computation
OPTIONS=-DDOUBLE_PREC -DOVERWRITE

# Choose one FFT engine, available options are:
#   acml       - AMD Core Math Library
#   fftw3      - FFTW version 3.x
#   fftw3_f03  - FFTW 3.3-beta1 or later (with Fortran 2003 interface)
#   generic    - A general FFT algorithm (no 3rd-party library needed)
FFT=fftw3

# Platform-dependent information
#===============================

# Choose compiler suite - valid options: PGI, PathScale, GNU, Cray, Intel
COMPILER=PGI

# Inlcude path not set, relying on Cray's modules
INC=

#----------------------- Fortran Compiler ----------------------------
F90=ftn

# enable preprocessing
ifeq ($(COMPILER),PGI)
   CPPFLAGS=-Mpreprocess
else ifeq ($(COMPILER),PathScale)
   CPPFLAGS=-cpp
else ifeq ($(COMPILER),GNU)
   CPPFLAGS=-cpp
else ifeq ($(COMPILER),Cray)
   CPPFLAGS=-e Fm
else ifeq ($(COMPILER),Intel)
   CPPFLAGS=-fpp
endif

# enable Cray pointer support if needed
ifeq ($(COMPILER),GNU)
   CRAYPTR=-fcray-pointer
else
   CRAYPTR=
endif

# optimisation or debugging flags
ifeq ($(COMPILER),PGI)
   OPTIM=-O3
else ifeq ($(COMPILER),PathScale)
   OPTIM=-O3
else ifeq ($(COMPILER),GNU)
   #OPTIM=-g -fbounds-check
   OPTIM=-O3
else ifeq ($(COMPILER),Cray)
   OPTIM=-O3
else ifeq ($(COMPILER),Intel)
   OPTIM=-O3     # no -fast as IPA cause problem
endif
F90FLAGS=$(OPTIM) $(CRAYPTR) $(CPPFLAGS) $(INC)
LDFLAGS=$(OPTIM)

#--------------------------C Compiler---------------------------------
CC=cc
CFLAGS=-O3

#-----------------------External Library------------------------------

# Do not need any as this is all handled by the 'module' system

LIBFFT=



==> anc/2decomp_fft/src/Makefile.inc.Fujitsu_SPARC64_VIIIfx <==
# Configurations for SPARC64 servers using Fujitsu compiler
#   configutation tested on a SPARC64 VIIIfx machine

# 2DECOMP&FFT options
#====================

# Choose pre-processing options
#   -DDOUBLE_PREC - use double-precision (default single)
#   -DEVEN        - for evenly distributed data, use ALLTOALL
#   -DOVERWRITE   - allow FFT input to be overwritten (save memory)
#   -DOCC         - use API for overlap communication and computation
OPTIONS=-DDOUBLE_PREC -DOVERWRITE

# Choose one FFT engine, available options are:
#   ffte       - FFTE
#   fftw3      - FFTW version 3.x
#   fftw3_f03  - FFTW 3.3-beta1 or later (with Fortran 2003 interface)
#   generic    - A general FFT algorithm (no 3rd-party library needed)
FFT=generic

# Platform-dependent information - compiler, external library etc
#================================================================

# Inlcude path if necessary
# Need to compile a copy of FFTW version 3.x using the same Fujitsu compiler
FFTW_PATH=
ifeq ($(FFT),fftw3)
  INC=-I$(FFTW_PATH)/include
else ifeq ($(FFT),fftw3_f03)
  INC=-I$(FFTW_PATH)/include
else
  INC=
endif

#----------------------- Fortran Compiler ----------------------------
F90=mpifrtpx

# enable preprocessing
CPPFLAGS=-Cpp
# enable Cray pointer support if needed
CRAYPTR=
# optimisation or debugging flags
#OPTIM=-g
OPTIM=-Kfast

F90FLAGS=$(OPTIM) $(CRAYPTR) $(CPPFLAGS) $(INC)
LDFLAGS=$(OPTIM)

#--------------------------C Compiler---------------------------------
CC=mpifccpx
CFLAGS=-Kfast

#-----------------------External Library------------------------------

# For FFTW
LIB_FFTW3=-L$(FFTW_PATH)/lib -lfftw3f -lfftw3

# For FFTE
FFTE_PATH=path/to/ffte-4.1  # compile FFTE using the same compiler
LIB_FFTE=$(FFTE_PATH)/libffte.a

ifeq ($(FFT),generic)
     LIBFFT=
else ifeq ($(FFT),ffte)
     LIBFFT=$(LIB_FFTE)
else ifeq ($(FFT),fftw3)
     LIBFFT=$(LIB_FFTW3)
else ifeq ($(FFT),fftw3_f03)
     LIBFFT=$(LIB_FFTW3)
endif	


==> anc/2decomp_fft/src/Makefile.inc.x86 <==
# Configurations on an ordinary Linux PCs for development
#   using GNU compiler, OpenMPI and various FFT libraries

# 2DECOMP&FFT options
#====================

# Choose pre-processing options
#   -DDOUBLE_PREC   - use double-precision (default single)
#   -DEVEN          - for evenly distributed data, use ALLTOALL
#   -DSHM	        - enable system V shared-memory implementation
#   -DOVERWRITE     - allow FFT input to be overwritten (save memory)
#   -DOCC           - use API for overlap communication and computation
#   -DGLOBAL_ARRAYS - turn on support for Global Arrays toolkit
#   -DT3PIO         - turn on LUSTRE IO optimisation code using T3PIO
OPTIONS=-DDOUBLE_PREC

# Choose one FFT engine, available options are:
#   acml       - AMD Core Math Library
#   ffte       - FFTE
#   fftpack5   - FFTPACK5
#   fftw3      - FFTW version 3.x
#   fftw3_f03  - FFTW 3.3-beta1 or later (with Fortran 2003 interface)
#   generic    - A general FFT algorithm (no 3rd-party library needed)
#   mkl        - Intel Math Kernel Library
FFT=generic

# Platform-dependent information - compiler, external library etc
#================================================================

# Inlcude path if necessary (change to your actual paths)
MKL_PATH=/opt/intel/mkl
FFTW_PATH=/opt/fftw-3.3
ifeq ($(FFT),mkl)
  INC=-I$(MKL_PATH)/include
  # Fortran compiler used to compile MKL mod files
  IFORT=gfortran
else ifeq ($(FFT),fftw3)
  INC=-I$(FFTW_PATH)/include
else ifeq ($(FFT),fftw3_f03)
  INC=-I$(FFTW_PATH)/include
else
  INC=
endif

ifneq (,$(findstring DGLOBAL_ARRAYS,$(OPTIONS)))
  GA_PATH=/opt/ga-5-0-2
  INC+= -I$(GA_PATH)/include
endif

ifneq (,$(findstring DT3PIO,$(OPTIONS)))
  T3PIO_PATH=/opt/t3pio
  INC+= -I$(T3PIO_PATH)/include
endif


#----------------------- Fortran Compiler ----------------------------
F90=mpif90

# enable preprocessing
CPPFLAGS=-cpp
# enable Cray pointer support if needed
CRAYPTR=-fcray-pointer
# optimisation or debugging flags
#OPTIM=-g -fcheck=all
OPTIM=-O3

F90FLAGS=$(OPTIM) $(CRAYPTR) $(CPPFLAGS) $(INC)
LDFLAGS=$(OPTIM)

#--------------------------C Compiler---------------------------------
CC=mpicc
CFLAGS=-O3

#-----------------------External Library------------------------------

# For FFTW
LIB_FFTW3=-L$(FFTW_PATH)/lib -lfftw3f -lfftw3

# For ACML
# This assumes that 32-bit ACML installed at /opt/. Adjust properly.
# It helps to create a symbolic link such as 'acml -> acml4.4.0'
# and update the symbolic link when future ACML version is installed. 
LIB_ACML=/opt/acml/gfortran32/lib/libacml.a -lrt

# For FFTPACK5 
FFTPACK5_PATH=$(HOME)/software/fftpack5
LIB_FFTPACK5=$(FFTPACK5_PATH)/libfftpack5.a

# For Intel MKL
MKL_LIB_PATH= $(MKL_PATH)/lib/ia32
LIB_MKL=-Wl,--start-group $(MKL_LIB_PATH)/libmkl_gf.a $(MKL_LIB_PATH)/libmkl_sequential.a $(MKL_LIB_PATH)/libmkl_core.a -Wl,--end-group -lpthread

# For FFTE
FFTE_PATH=$(HOME)/software/ffte-4.1
LIB_FFTE=$(FFTE_PATH)/libffte.a

ifeq ($(FFT),generic)
     LIBFFT=
else ifeq ($(FFT),acml)
     LIBFFT=$(LIB_ACML)
else ifeq ($(FFT),ffte)
     LIBFFT=$(LIB_FFTE)
else ifeq ($(FFT),fftpack5)
     LIBFFT=$(LIB_FFTPACK5)
else ifeq ($(FFT),fftw3)
     LIBFFT=$(LIB_FFTW3)
else ifeq ($(FFT),fftw3_f03)
     LIBFFT=$(LIB_FFTW3)
else ifeq ($(FFT),mkl)
     LIBFFT=$(LIB_MKL)
endif	


==> anc/2decomp_fft/src/acml_plan.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contains subroutines that generate ACML plans
! for several types of 1D multiple FFTs.

! Note most ACML plans can be shared by forward/backward transforms

  ! Return an ACML plan for multiple 1D c2c FFTs in X direction
  subroutine c2c_1m_x_plan(comm, decomp)

    implicit none
    complex(mytype), allocatable, dimension(:), intent(OUT) :: comm
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    complex(mytype), allocatable, dimension(:,:,:) :: dummy
    integer :: info

#ifdef DOUBLE_PREC
    allocate(comm(3*decomp%xsz(1)+100))
#else
    allocate(comm(5*decomp%xsz(1)+100))
#endif

    allocate(dummy(decomp%xsz(1),decomp%xsz(2),decomp%xsz(3)))

#ifdef DOUBLE_PREC
    call zfft1mx(plan_type,scale,.true.,decomp%xsz(2)*decomp%xsz(3), &
         decomp%xsz(1), dummy,1,decomp%xsz(1),dummy,1,decomp%xsz(1), &
         comm,info)
#else
    call cfft1mx(plan_type,scale,.true.,decomp%xsz(2)*decomp%xsz(3), &
         decomp%xsz(1), dummy,1,decomp%xsz(1),dummy,1,decomp%xsz(1), &
         comm,info)
#endif

    deallocate(dummy)

    return
  end subroutine c2c_1m_x_plan

  ! Return an ACML plan for multiple 1D c2c FFTs in Y direction
  subroutine c2c_1m_y_plan(comm, decomp)

    implicit none
    complex(mytype), allocatable, dimension(:), intent(OUT) :: comm
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    complex(mytype), allocatable, dimension(:,:,:) :: dummy
    integer :: info

#ifdef DOUBLE_PREC
    allocate(comm(3*decomp%ysz(2)+100))
#else
    allocate(comm(5*decomp%ysz(2)+100))
#endif

    allocate(dummy(decomp%ysz(1),decomp%ysz(2),decomp%ysz(3)))

#ifdef DOUBLE_PREC
    call zfft1mx(plan_type,scale,.true.,decomp%ysz(1),decomp%ysz(2), &
            dummy,decomp%ysz(1),1,dummy,decomp%ysz(1),1,comm,info)
#else
    call cfft1mx(plan_type,scale,.true.,decomp%ysz(1),decomp%ysz(2), &
            dummy,decomp%ysz(1),1,dummy,decomp%ysz(1),1,comm,info)
#endif

    deallocate(dummy)

    return
  end subroutine c2c_1m_y_plan

  ! Return an ACML plan for multiple 1D c2c FFTs in Z direction  
  subroutine c2c_1m_z_plan(comm, decomp)

    implicit none
    complex(mytype), allocatable, dimension(:), intent(OUT) :: comm
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    complex(mytype), allocatable, dimension(:,:,:) :: dummy
    integer :: info

#ifdef DOUBLE_PREC
    allocate(comm(3*decomp%zsz(3)+100))
#else
    allocate(comm(5*decomp%zsz(3)+100))
#endif

    allocate(dummy(decomp%zsz(1),decomp%zsz(2),decomp%zsz(3)))

#ifdef DOUBLE_PREC
    call zfft1mx(plan_type,scale,.true.,decomp%zsz(1)*decomp%zsz(2), &
         decomp%zsz(3),dummy,decomp%zsz(1)*decomp%zsz(2),1,dummy, &
         decomp%zsz(1)*decomp%zsz(2),1,comm,info)
#else
    call cfft1mx(plan_type,scale,.true.,decomp%zsz(1)*decomp%zsz(2), &
         decomp%zsz(3),dummy,decomp%zsz(1)*decomp%zsz(2),1,dummy, &
         decomp%zsz(1)*decomp%zsz(2),1,comm,info)
#endif

    deallocate(dummy)

    return
  end subroutine c2c_1m_z_plan


  ! Return an ACML plan for multiple 1D r2c FFTs in X direction
  subroutine r2c_1m_x_plan(comm, decomp)

    implicit none
    real(mytype), allocatable, dimension(:), intent(OUT) :: comm
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    real(mytype), allocatable, dimension(:) :: dummy
    integer :: info

    allocate(comm(3*decomp%xsz(1)+100))

    allocate(dummy(decomp%xsz(1)))

#ifdef DOUBLE_PREC
    call dzfft(plan_type,decomp%xsz(1),dummy,comm,info)
#else
    call scfft(plan_type,decomp%xsz(1),dummy,comm,info)
#endif

    deallocate(dummy)

    return
  end subroutine r2c_1m_x_plan

  ! Return an ACML plan for multiple 1D c2r FFTs in X direction
  subroutine c2r_1m_x_plan(comm, decomp)

    implicit none
    real(mytype), allocatable, dimension(:), intent(OUT) :: comm
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    real(mytype), allocatable, dimension(:) :: dummy
    integer :: info

    allocate(comm(3*decomp%xsz(1)+100))

    allocate(dummy(decomp%xsz(1)))

#ifdef DOUBLE_PREC
    call zdfft(plan_type,decomp%xsz(1),dummy,comm,info)
#else
    call csfft(plan_type,decomp%xsz(1),dummy,comm,info)
#endif

    deallocate(dummy)

    return
  end subroutine c2r_1m_x_plan

  ! Return an ACML plan for multiple 1D r2c FFTs in Z direction
  subroutine r2c_1m_z_plan(comm, decomp)

    implicit none
    real(mytype), allocatable, dimension(:), intent(OUT) :: comm
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    real(mytype), allocatable, dimension(:) :: dummy
    integer :: info

    allocate(comm(3*decomp%zsz(3)+100))

    allocate(dummy(decomp%zsz(3)))

#ifdef DOUBLE_PREC
    call dzfft(plan_type,decomp%zsz(3),dummy,comm,info)
#else
    call scfft(plan_type,decomp%zsz(3),dummy,comm,info)
#endif

    deallocate(dummy)

    return
  end subroutine r2c_1m_z_plan

  ! Return an ACML plan for multiple 1D c2r FFTs in Z direction
  subroutine c2r_1m_z_plan(comm, decomp)

    implicit none
    real(mytype), allocatable, dimension(:), intent(OUT) :: comm
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    real(mytype), allocatable, dimension(:) :: dummy
    integer :: info

    allocate(comm(3*decomp%zsz(3)+100))

    allocate(dummy(decomp%zsz(3)))

#ifdef DOUBLE_PREC
    call zdfft(plan_type,decomp%zsz(3),dummy,comm,info)
#else
    call csfft(plan_type,decomp%zsz(3),dummy,comm,info)
#endif

    deallocate(dummy)

    return
  end subroutine c2r_1m_z_plan


==> anc/2decomp_fft/src/alloc.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Utility routine to help allocate 3D arrays
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  ! X-pencil real arrays
  subroutine alloc_x_real(var, opt_decomp, opt_global)

    implicit none

    real(mytype), allocatable, dimension(:,:,:) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp
    logical, intent(IN), optional :: opt_global

    TYPE(DECOMP_INFO) :: decomp
    logical :: global
    integer :: alloc_stat, errorcode

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    if (present(opt_global)) then
       global = opt_global
    else
       global = .false.
    end if

    if (global) then
       allocate(var(decomp%xst(1):decomp%xen(1), &
            decomp%xst(2):decomp%xen(2), decomp%xst(3):decomp%xen(3)), &
            stat=alloc_stat)
    else
       allocate(var(decomp%xsz(1),decomp%xsz(2),decomp%xsz(3)), &
            stat=alloc_stat)
    end if
    
    if (alloc_stat /= 0) then
       errorcode = 8
       call decomp_2d_abort(errorcode, &
            'Memory allocation failed when creating new arrays')
    end if

    return
  end subroutine alloc_x_real


  ! X-pencil complex arrays
  subroutine alloc_x_complex(var, opt_decomp, opt_global)

    implicit none

    complex(mytype), allocatable, dimension(:,:,:) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp
    logical, intent(IN), optional :: opt_global

    TYPE(DECOMP_INFO) :: decomp
    logical :: global
    integer :: alloc_stat, errorcode

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    if (present(opt_global)) then
       global = opt_global
    else
       global = .false.
    end if

    if (global) then
       allocate(var(decomp%xst(1):decomp%xen(1), &
            decomp%xst(2):decomp%xen(2), decomp%xst(3):decomp%xen(3)), &
            stat=alloc_stat)
    else
       allocate(var(decomp%xsz(1),decomp%xsz(2),decomp%xsz(3)), &
            stat=alloc_stat)
    end if
    
    if (alloc_stat /= 0) then
       errorcode = 8
       call decomp_2d_abort(errorcode, &
            'Memory allocation failed when creating new arrays')
    end if

    return
  end subroutine alloc_x_complex


  ! Y-pencil real arrays
  subroutine alloc_y_real(var, opt_decomp, opt_global)

    implicit none

    real(mytype), allocatable, dimension(:,:,:) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp
    logical, intent(IN), optional :: opt_global

    TYPE(DECOMP_INFO) :: decomp
    logical :: global
    integer :: alloc_stat, errorcode

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    if (present(opt_global)) then
       global = opt_global
    else
       global = .false.
    end if

    if (global) then
       allocate(var(decomp%yst(1):decomp%yen(1), &
            decomp%yst(2):decomp%yen(2), decomp%yst(3):decomp%yen(3)), &
            stat=alloc_stat)
    else
       allocate(var(decomp%ysz(1),decomp%ysz(2),decomp%ysz(3)), &
            stat=alloc_stat)
    end if
    
    if (alloc_stat /= 0) then
       errorcode = 8
       call decomp_2d_abort(errorcode, &
            'Memory allocation failed when creating new arrays')
    end if

    return
  end subroutine alloc_y_real


  ! Y-pencil complex arrays
  subroutine alloc_y_complex(var, opt_decomp, opt_global)

    implicit none

    complex(mytype), allocatable, dimension(:,:,:) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp
    logical, intent(IN), optional :: opt_global

    TYPE(DECOMP_INFO) :: decomp
    logical :: global
    integer :: alloc_stat, errorcode

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    if (present(opt_global)) then
       global = opt_global
    else
       global = .false.
    end if

    if (global) then
       allocate(var(decomp%yst(1):decomp%yen(1), &
            decomp%yst(2):decomp%yen(2), decomp%yst(3):decomp%yen(3)), &
            stat=alloc_stat)
    else
       allocate(var(decomp%ysz(1),decomp%ysz(2),decomp%ysz(3)), &
            stat=alloc_stat)
    end if
    
    if (alloc_stat /= 0) then
       errorcode = 8
       call decomp_2d_abort(errorcode, &
            'Memory allocation failed when creating new arrays')
    end if

    return
  end subroutine alloc_y_complex


  ! Z-pencil real arrays
  subroutine alloc_z_real(var, opt_decomp, opt_global)

    implicit none

    real(mytype), allocatable, dimension(:,:,:) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp
    logical, intent(IN), optional :: opt_global

    TYPE(DECOMP_INFO) :: decomp
    logical :: global
    integer :: alloc_stat, errorcode

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    if (present(opt_global)) then
       global = opt_global
    else
       global = .false.
    end if

    if (global) then
       allocate(var(decomp%zst(1):decomp%zen(1), &
            decomp%zst(2):decomp%zen(2), decomp%zst(3):decomp%zen(3)), &
            stat=alloc_stat)
    else
       allocate(var(decomp%zsz(1),decomp%zsz(2),decomp%zsz(3)), &
            stat=alloc_stat)
    end if
    
    if (alloc_stat /= 0) then
       errorcode = 8
       call decomp_2d_abort(errorcode, &
            'Memory allocation failed when creating new arrays')
    end if

    return
  end subroutine alloc_z_real


  ! Z-pencil complex arrays
  subroutine alloc_z_complex(var, opt_decomp, opt_global)

    implicit none

    complex(mytype), allocatable, dimension(:,:,:) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp
    logical, intent(IN), optional :: opt_global

    TYPE(DECOMP_INFO) :: decomp
    logical :: global
    integer :: alloc_stat, errorcode

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    if (present(opt_global)) then
       global = opt_global
    else
       global = .false.
    end if

    if (global) then
       allocate(var(decomp%zst(1):decomp%zen(1), &
            decomp%zst(2):decomp%zen(2), decomp%zst(3):decomp%zen(3)), &
            stat=alloc_stat)
    else
       allocate(var(decomp%zsz(1),decomp%zsz(2),decomp%zsz(3)), &
            stat=alloc_stat)
    end if
    
    if (alloc_stat /= 0) then
       errorcode = 8
       call decomp_2d_abort(errorcode, &
            'Memory allocation failed when creating new arrays')
    end if

    return
  end subroutine alloc_z_complex


==> anc/2decomp_fft/src/alloc_shm.c <==
//=======================================================================
// This is part of the 2DECOMP&FFT library
// 
// 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
// decomposition. It also implements a highly scalable distributed
// three-dimensional Fast Fourier Transform (FFT).
//
// Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
//
//=======================================================================

// This is the shared-memory code using System V IPC API

/*
 This shared-memory code is kindly provided by David Tanqueray of Cray Inc.
 who also helped the author adapt it to use in 2DECOMP&FFT. His assistance
 is greatly appreciated.
 */

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <sys/types.h>
#include <sys/ipc.h>
#include <sys/shm.h>
#include <mpi.h>

#ifndef DBG
#define DBG
#endif
static int shm_debug=0;

float log2f(float); 

void set_shm_debug_();
void get_smp_map2_(MPI_Fint *comm, MPI_Fint *nnodes, MPI_Fint *my_node,
                  MPI_Fint *ncores, MPI_Fint *my_core, MPI_Fint *maxcor);
void alloc_shm_(MPI_Aint *ptr, MPI_Fint *nelem, MPI_Fint *type,
                MPI_Fint *comm, MPI_Fint *ret);
void dealloc_shm_(MPI_Aint *ptr, MPI_Fint *comm);

void set_shm_debug_()
{
    shm_debug = 1;
}

void get_smp_map2_(MPI_Fint *comm, MPI_Fint *nnodes, MPI_Fint *my_node,
                  MPI_Fint *ncores, MPI_Fint *my_core, MPI_Fint *maxcor)
{
    MPI_Comm world;
    int err, pe, mype, npes, nnds, ncrs, maxc;
    int nlen, mynid, *nidlst, *nodlst;
    int i, n;
    char nodnam[MPI_MAX_PROCESSOR_NAME];
    char string[20];
    FILE *fp;

    MPI_Comm_rank(MPI_COMM_WORLD,&pe);

    world = MPI_Comm_f2c(*comm);
    MPI_Comm_rank(world, &mype);
    MPI_Comm_size(world, &npes);
    MPI_Get_processor_name(nodnam, &nlen);
#ifdef USE_NAME
    mynid = atoi(nodnam+3);
#else
    sprintf(string," pe %d /proc/cray_xt/nid",mype);
    if ((fp = fopen("/proc/cray_xt/nid", "r")) ==  NULL) {
          perror(string);
          exit(1);
    }
    fscanf(fp,"%i", &mynid);
    fclose(fp);
#endif
#ifdef DBG
    if (shm_debug) {
      fprintf(stderr," pe %d mype %d of %d, nodnam = %s (len = %d), node = %d\n",
             pe, mype, npes, nodnam, nlen, mynid);
      MPI_Barrier(world);
    }
#endif

    /* get list of nodeid for each pe */
    nidlst = malloc(npes*sizeof(int));
    MPI_Allgather(&mynid, 1, MPI_INT, nidlst, 1, MPI_INT, world);

    nodlst = malloc(npes*sizeof(int));
    nnds = ncrs = 0;
    for (i=0; i<npes; i++) {
      /* get my core id and no. of cores on my node */
      if (i == mype) *my_core = (MPI_Fint)(ncrs);
      if (nidlst[i] == mynid) ncrs++;

      /* get my node id and number of unique nodes */
      for (n=0; n<nnds; n++) {
        if (nodlst[n] == nidlst[i]) break;            /* node already in list */
      }
      if (nidlst[i] == mynid) *my_node = (MPI_Fint)(n); /* save my node index */
      if (n >= nnds) nodlst[nnds++] = nidlst[i];      /* add new node to list */
    }
    /* get max core counts over all nodes */
    MPI_Allreduce(&ncrs, &maxc, 1, MPI_INT, MPI_MAX, world);
    *nnodes = (MPI_Fint)(nnds);
    *ncores = (MPI_Fint)(ncrs);
    *maxcor = (MPI_Fint)(maxc);

#ifdef DBG
    if (shm_debug) {
      fprintf(stderr," pe %d nnodes=%d ncores=%d maxcor=%d\n",pe,nnds,ncrs,maxc);
      for (n=0; n<nnds; n++) {
        if (nodlst[n]==mynid && *my_core==0) {
          fprintf(stderr," pe %d node %d (%s) of %d nodes, with %d cores\n",
                 pe,n,nodnam,nnds,ncrs);
        }
        MPI_Barrier(world);
      }
      fprintf(stderr,"max core count = %d\n",maxc);
    }
#endif
    free(nidlst);
    free(nodlst);
}


/* Implementation using System V shared memory [shmget & shmat] */
/* Because this uses 32-bit sizes, we allow for multiple segments */

#define BLKSIZE (1L<<30)

struct blktyp {
    struct blktyp *next;
    size_t size;
    void *addr;
    int shmid;
    key_t key;
};
typedef struct blktyp Blktyp;

struct segtyp {
    struct segtyp *next;
    void *base;
    Blktyp *blks;
};
typedef struct segtyp Segtyp;

Segtyp *seglst=NULL;

void alloc_shm_(MPI_Aint *ptr, MPI_Fint *nelem, MPI_Fint *type,
                MPI_Fint *comm, MPI_Fint *ret)
{
    MPI_Comm world;
    MPI_Fint err;
    int pe, np, mype, typsiz, msk;
    size_t size, blksize;
    char *shm, *shmaddr;
    char string[20];
    int shmid;
    key_t key;
    Segtyp *seg;
    Blktyp *blk;
#ifdef DBG
    int npes,*plst,i;
    char plist[1024],*s;
#endif

    MPI_Comm_rank(MPI_COMM_WORLD, &pe);
    MPI_Comm_size(MPI_COMM_WORLD, &np);
    msk = ( 1 << ((int)ceilf(log2f((float)np))) ) - 1;

    world = MPI_Comm_f2c(*comm);
    MPI_Comm_rank(world, &mype);
#ifdef DBG
    if (shm_debug) {
      MPI_Comm_size(world, &npes);
      plst = (int*)malloc(npes*sizeof(int));
      MPI_Allgather(&pe,1,MPI_INT,plst,1,MPI_INT,world);
      for (i=0,s=plist; i<npes; i++) s=s+sprintf(s,"%d,",plst[i]);
      s[0]='\0'; if (s>plist) s[-1]='\0';
      fprintf(stderr," pe %d al_shm: comm sz/rk=%d/%d pes=%s\n",pe,npes,mype,plist);
    }
#endif
    MPI_Type_size(MPI_Type_f2c(*type), &typsiz);
    size = (size_t)*nelem * (size_t)typsiz;

    err = 0;
    /* setup structure to keep track of this segment and its blocks */
    seg = (Segtyp *)malloc(sizeof(Segtyp));
    seg->next = seglst;
    seg->base = NULL;
    seg->blks = NULL;
    seglst = seg;

    shmaddr = NULL;
    while (size) {
      blksize = size<BLKSIZE ? size : BLKSIZE;

      if (!mype) key = rand()&~msk | pe&msk;
      MPI_Bcast(&key, 1, MPI_INT, 0, world);

      sprintf(string," pe %d shmget",pe);
      if ((shmid = shmget(key, blksize, IPC_CREAT | 0666)) < 0) {
        perror(string);
        if (*ret) err++; else exit(1);
      }
#ifdef DBG
      if (shm_debug) fprintf(stderr," pe %d shmget: key = %d, shmid = %d\n",
                            pe,key,shmid);
#endif

      sprintf(string," pe %d shmat",pe);
      if ((shm = shmat(shmid, shmaddr, 0)) == (char *) -1) {
        perror(string);
        err++;
      }

      /* wait for all cores to attach block before ... */
      MPI_Barrier(world);

      /* ... marking it for deletion */
      sprintf(string," pe %d shmctl",pe);
      if (shmctl(shmid, IPC_RMID, NULL) < 0) {
        perror(string);
        if (*ret) err++; else exit(1);
      }
#ifdef DBG
      if (shm_debug) fprintf(stderr," pe %d shmat: shm = %lx, size = %d, limit = %lx\n",pe,shm,blksize,shm+blksize);
#endif
      if (seg->base == NULL) seg->base = shm;

      /* setup structure to record block details */
      blk = malloc(sizeof(Blktyp));
      blk->size = blksize;
      blk->addr = shm;
      blk->shmid = shmid;
      blk->key   = key;
      /* and add it to segment's list */
      blk->next = seg->blks;
      seg->blks = blk;

      shmaddr = shm + blksize;
      size -= blksize;
    }

    *ptr = (MPI_Aint)seg->base;
    if (*ret) *ret = err;
    else if (err) exit(1);
}

void dealloc_shm_(MPI_Aint *ptr, MPI_Fint *comm)
{
    MPI_Comm world;
    int pe, mype, err;
    char string[20];
    Segtyp *seg;
    Segtyp **prev;
    Blktyp *blk=NULL, *nblk;
    void *shm;

    MPI_Comm_rank(MPI_COMM_WORLD, &pe);
#ifdef DBG
    if (shm_debug) fprintf(stderr," pe %d dealloc_shm: ptr=%lx\n",pe,*ptr);
#endif

    world = MPI_Comm_f2c(*comm);
    MPI_Comm_rank(world, &mype);
    err = 0;
    /* Find segment with specified start address and remove from list */
    seg = seglst;
    prev = &seglst;
    while (seg) {
      if (seg->base == (void*)*ptr) {
        blk=seg->blks;
        *prev = seg->next;
        free(seg);
        break;
      }
      prev = &seg->next;
      seg = seg->next;
    }
    if (blk == NULL) {
      fprintf(stderr," pe %d dealloc_shm: segment at address %lx not found\n",
              pe, *ptr);
    }
    /* detach all blocks in this segment */
    while (blk) {
      shm = blk->addr;
      sprintf(string," pe %d shmdt",pe);
      if (shmdt((char*)shm) < 0) {
        perror(string);
        err++;
      }
      nblk = blk->next;
      free(blk);
      blk = nblk;
    }
    if (err) exit(1);
}



==> anc/2decomp_fft/src/decomp_2d.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the main 2D pencil decomposition module

module decomp_2d

  use MPI

  implicit none

#ifdef GLOBAL_ARRAYS
#include "mafdecls.fh"
#include "global.fh"
#endif

  private        ! Make everything private unless declared public

#ifdef DOUBLE_PREC
  integer, parameter, public :: mytype = KIND(0.0D0)
  integer, parameter, public :: real_type = MPI_DOUBLE_PRECISION
  integer, parameter, public :: complex_type = MPI_DOUBLE_COMPLEX
#ifdef GLOBAL_ARRAYS
  integer, parameter, public :: ga_real_type = MT_F_DBL
  integer, parameter, public :: ga_complex_type = MT_F_DCPL
#endif
#else
  integer, parameter, public :: mytype = KIND(0.0)
  integer, parameter, public :: real_type = MPI_REAL
  integer, parameter, public :: complex_type = MPI_COMPLEX
#ifdef GLOBAL_ARRAYS
  integer, parameter, public :: ga_real_type = MT_F_REAL
  integer, parameter, public :: ga_complex_type = MT_F_SCPL
#endif
#endif

  integer, save, public :: mytype_bytes

  ! some key global variables
  integer, save, public :: nx_global, ny_global, nz_global  ! global size

  integer, save, public :: nrank  ! local MPI rank 
  integer, save, public :: nproc  ! total number of processors

  ! parameters for 2D Cartesian topology 
  integer, save, dimension(2) :: dims, coord
  logical, save, dimension(2) :: periodic
  integer, save, public :: DECOMP_2D_COMM_CART_X, &
       DECOMP_2D_COMM_CART_Y, DECOMP_2D_COMM_CART_Z 
  integer, save :: DECOMP_2D_COMM_ROW, DECOMP_2D_COMM_COL

  ! define neighboring blocks (to be used in halo-cell support)
  !  first dimension 1=X-pencil, 2=Y-pencil, 3=Z-pencil
  ! second dimension 1=east, 2=west, 3=north, 4=south, 5=top, 6=bottom 
  integer, save, dimension(3,6) :: neighbour 

  ! flags for periodic condition in three dimensions
  logical, save :: periodic_x, periodic_y, periodic_z

#ifdef SHM
  ! derived type to store shared-memory info
  TYPE, public :: SMP_INFO
     integer MPI_COMM          ! SMP associated with this communicator
     integer NODE_ME           ! rank in this communicator
     integer NCPU              ! size of this communicator
     integer SMP_COMM          ! communicator for SMP-node masters
     integer CORE_COMM         ! communicator for cores on SMP-node
     integer SMP_ME            ! SMP-node id starting from 1 ... NSMP
     integer NSMP              ! number of SMP-nodes in this communicator
     integer CORE_ME           ! core id starting from 1 ... NCORE
     integer NCORE             ! number of cores on this SMP-node
     integer MAXCORE           ! maximum no. cores on any SMP-node
     integer N_SND             ! size of SMP shared memory buffer
     integer N_RCV             ! size of SMP shared memory buffer
     integer(8) SND_P          ! SNDBUF address (cray pointer), for real 
     integer(8) RCV_P          ! RCVBUF address (cray pointer), for real
     integer(8) SND_P_c        ! for complex
     integer(8) RCV_P_c        ! for complex
  END TYPE SMP_INFO
#endif

  ! derived type to store decomposition info for a given global data size
  TYPE, public :: DECOMP_INFO
     ! staring/ending index and size of data held by current processor
     integer, dimension(3) :: xst, xen, xsz  ! x-pencil
     integer, dimension(3) :: yst, yen, ysz  ! y-pencil
     integer, dimension(3) :: zst, zen, zsz  ! z-pencil

     ! in addition to local information, processors also need to know 
     ! some global information for global communications to work 

     ! how each dimension is distributed along pencils
     integer, allocatable, dimension(:) :: &
          x1dist, y1dist, y2dist, z2dist

     ! send/receive buffer counts and displacements for MPI_ALLTOALLV
     integer, allocatable, dimension(:) :: &
          x1cnts, y1cnts, y2cnts, z2cnts
     integer, allocatable, dimension(:) :: &
          x1disp, y1disp, y2disp, z2disp

     ! buffer counts for MPI_ALLTOALL: either for evenly distributed data
     ! or for padded-alltoall
     integer :: x1count, y1count, y2count, z2count

     ! evenly distributed data
     logical :: even

#ifdef SHM
     ! For shared-memory implementation

     ! one instance of this derived type for each communicator
     ! shared moemory info, such as which MPI rank belongs to which node
     TYPE(SMP_INFO) :: ROW_INFO, COL_INFO

     ! shared send/recv buffers for ALLTOALLV
     integer, allocatable, dimension(:) :: x1cnts_s, y1cnts_s, &
          y2cnts_s, z2cnts_s
     integer, allocatable, dimension(:) :: x1disp_s, y1disp_s, &
          y2disp_s, z2disp_s
     ! A copy of original buffer displacement (will be overwriten)
     integer, allocatable, dimension(:) :: x1disp_o, y1disp_o, &
          y2disp_o, z2disp_o
#endif
  END TYPE DECOMP_INFO

  ! main (default) decomposition information for global size nx*ny*nz
  TYPE(DECOMP_INFO), save :: decomp_main

  ! staring/ending index and size of data held by current processor
  ! duplicate 'decomp_main', needed by apps to define data structure 
  integer, save, dimension(3), public :: xstart, xend, xsize  ! x-pencil
  integer, save, dimension(3), public :: ystart, yend, ysize  ! y-pencil
  integer, save, dimension(3), public :: zstart, zend, zsize  ! z-pencil

  ! These are the buffers used by MPI_ALLTOALL(V) calls
  integer, save :: decomp_buf_size = 0
  real(mytype),    allocatable, dimension(:) :: work1_r, work2_r
  complex(mytype), allocatable, dimension(:) :: work1_c, work2_c

  ! public user routines
  public :: decomp_2d_init, decomp_2d_finalize, &
       transpose_x_to_y, transpose_y_to_z, &
       transpose_z_to_y, transpose_y_to_x, &
#ifdef OCC
       transpose_x_to_y_start, transpose_y_to_z_start, &
       transpose_z_to_y_start, transpose_y_to_x_start, &
       transpose_x_to_y_wait, transpose_y_to_z_wait, &
       transpose_z_to_y_wait, transpose_y_to_x_wait, &
       transpose_test, &
#endif
       decomp_info_init, decomp_info_finalize, partition, &
#ifdef GLOBAL_ARRAYS
       get_global_array, &
#endif
       alloc_x, alloc_y, alloc_z, &
       update_halo, decomp_2d_abort, &
       get_decomp_info


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! These are routines to perform global data transpositions
  ! 
  !   Four combinations are available, enough to cover all situations
  !    - transpose_x_to_y (X-pencil --> Y-pencil)
  !    - transpose_y_to_z (Y-pencil --> Z-pencil)
  !    - transpose_z_to_y (Z-pencil --> Y-pencil)
  !    - transpose_y_to_x (Y-pencil --> X-pencil)
  !
  !   Generic interface provided here to support multiple data types
  !    - real and complex types supported through generic interface
  !    - single/double precision supported through pre-processing
  !       * see 'mytype' variable at the beginning
  !    - an optional argument can be supplied to transpose data whose 
  !      global size is not the default nx*ny*nz 
  !       * as the case in fft r2c/c2r interface 
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  interface transpose_x_to_y
     module procedure transpose_x_to_y_real
     module procedure transpose_x_to_y_complex
  end interface transpose_x_to_y
  
  interface transpose_y_to_z
     module procedure transpose_y_to_z_real
     module procedure transpose_y_to_z_complex
  end interface transpose_y_to_z
  
  interface transpose_z_to_y
     module procedure transpose_z_to_y_real
     module procedure transpose_z_to_y_complex
  end interface transpose_z_to_y

  interface transpose_y_to_x
     module procedure transpose_y_to_x_real
     module procedure transpose_y_to_x_complex
  end interface transpose_y_to_x

#ifdef OCC
  interface transpose_x_to_y_start
     module procedure transpose_x_to_y_real_start
     module procedure transpose_x_to_y_complex_start
  end interface transpose_x_to_y_start

  interface transpose_y_to_z_start
     module procedure transpose_y_to_z_real_start
     module procedure transpose_y_to_z_complex_start
  end interface transpose_y_to_z_start

  interface transpose_z_to_y_start
     module procedure transpose_z_to_y_real_start
     module procedure transpose_z_to_y_complex_start
  end interface transpose_z_to_y_start
     
  interface transpose_y_to_x_start
     module procedure transpose_y_to_x_real_start
     module procedure transpose_y_to_x_complex_start
  end interface transpose_y_to_x_start

  interface transpose_x_to_y_wait
     module procedure transpose_x_to_y_real_wait
     module procedure transpose_x_to_y_complex_wait
  end interface transpose_x_to_y_wait

  interface transpose_y_to_z_wait
     module procedure transpose_y_to_z_real_wait
     module procedure transpose_y_to_z_complex_wait
  end interface transpose_y_to_z_wait

  interface transpose_z_to_y_wait
     module procedure transpose_z_to_y_real_wait
     module procedure transpose_z_to_y_complex_wait
  end interface transpose_z_to_y_wait
     
  interface transpose_y_to_x_wait
     module procedure transpose_y_to_x_real_wait
     module procedure transpose_y_to_x_complex_wait
  end interface transpose_y_to_x_wait
#endif

  interface update_halo
     module procedure update_halo_real
     module procedure update_halo_complex
  end interface update_halo

  interface alloc_x
     module procedure alloc_x_real
     module procedure alloc_x_complex
  end interface alloc_x

  interface alloc_y
     module procedure alloc_y_real
     module procedure alloc_y_complex
  end interface alloc_y

  interface alloc_z
     module procedure alloc_z_real
     module procedure alloc_z_complex
  end interface alloc_z

contains

#ifdef SHM_DEBUG
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! For debugging, print the shared-memory structure
  subroutine print_smp_info(s)
    TYPE(SMP_INFO) :: s
    write(10,*) 'size of current communicator:', s%NCPU
    write(10,*) 'rank in current communicator:', s%NODE_ME
    write(10,*) 'number of SMP-nodes in this communicator:', s%NSMP
    write(10,*) 'SMP-node id (1 ~ NSMP):', s%SMP_ME
    write(10,*) 'NCORE - number of cores on this SMP-node', s%NCORE
    write(10,*) 'core id (1 ~ NCORE):', s%CORE_ME
    write(10,*) 'maximum no. cores on any SMP-node:', s%MAXCORE
    write(10,*) 'size of SMP shared memory SND buffer:', s%N_SND
    write(10,*) 'size of SMP shared memory RCV buffer:', s%N_RCV
  end subroutine print_smp_info
#endif

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Routine to be called by applications to initialise this library
  !   INPUT:
  !     nx, ny, nz   - global data dimension
  !     p_row, p_col - 2D processor grid
  !   OUTPUT:
  !     all internal data structures initialised properly
  !     library ready to use
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_2d_init(nx,ny,nz,p_row,p_col,periodic_bc)

    implicit none

    integer, intent(IN) :: nx,ny,nz,p_row,p_col
    logical, dimension(3), intent(IN), optional :: periodic_bc
    
    integer :: errorcode, ierror, row, col
    
#ifdef SHM_DEBUG
    character(len=80) fname
#endif

    nx_global = nx
    ny_global = ny
    nz_global = nz

    if (present(periodic_bc)) then
       periodic_x = periodic_bc(1)
       periodic_y = periodic_bc(2)
       periodic_z = periodic_bc(3)
    else
       periodic_x = .false.
       periodic_y = .false.
       periodic_z = .false.
    end if

    call MPI_COMM_RANK(MPI_COMM_WORLD,nrank,ierror)
    call MPI_COMM_SIZE(MPI_COMM_WORLD,nproc,ierror)

    if (p_row==0 .and. p_col==0) then
       ! determine the best 2D processor grid
       call best_2d_grid(nproc, row, col)
    else
       if (nproc /= p_row*p_col) then
          errorcode = 1
          call decomp_2d_abort(errorcode, &
               'Invalid 2D processor grid - nproc /= p_row*p_col')
       else
          row = p_row
          col = p_col
       end if
    end if
    
    ! Create 2D Catersian topology
    ! Note that in order to support periodic B.C. in the halo-cell code,
    ! need to create multiple topology objects: DECOMP_2D_COMM_CART_?,
    ! corresponding to three pencil orientations. They contain almost
    ! identical topological information but allow different combinations
    ! of periodic conditions.
    dims(1) = row
    dims(2) = col
    periodic(1) = periodic_y
    periodic(2) = periodic_z
    call MPI_CART_CREATE(MPI_COMM_WORLD,2,dims,periodic, &
         .false., &  ! do not reorder rank
         DECOMP_2D_COMM_CART_X, ierror)
    periodic(1) = periodic_x
    periodic(2) = periodic_z
    call MPI_CART_CREATE(MPI_COMM_WORLD,2,dims,periodic, &
         .false., DECOMP_2D_COMM_CART_Y, ierror)
    periodic(1) = periodic_x
    periodic(2) = periodic_y
    call MPI_CART_CREATE(MPI_COMM_WORLD,2,dims,periodic, &
         .false., DECOMP_2D_COMM_CART_Z, ierror)

    call MPI_CART_COORDS(DECOMP_2D_COMM_CART_X,nrank,2,coord,ierror)
    
    ! derive communicators defining sub-groups for ALLTOALL(V)
    call MPI_CART_SUB(DECOMP_2D_COMM_CART_X,(/.true.,.false./), &
         DECOMP_2D_COMM_COL,ierror)
    call MPI_CART_SUB(DECOMP_2D_COMM_CART_X,(/.false.,.true./), &
         DECOMP_2D_COMM_ROW,ierror)

    ! gather information for halo-cell support code
    call init_neighbour
    
    ! actually generate all 2D decomposition information
    call decomp_info_init(nx,ny,nz,decomp_main)
    
    ! make a copy of the decomposition information associated with the
    ! default global size in these global variables so applications can
    ! use them to create data structures 
    xstart = decomp_main%xst
    ystart = decomp_main%yst
    zstart = decomp_main%zst
    xend   = decomp_main%xen
    yend   = decomp_main%yen
    zend   = decomp_main%zen
    xsize  = decomp_main%xsz
    ysize  = decomp_main%ysz
    zsize  = decomp_main%zsz

#ifdef SHM_DEBUG
    ! print out shared-memory information
    write(fname,99) nrank
99  format('log',I2.2)
    open(10,file=fname)
    write(10,*)'I am mpi rank ', nrank, 'Total ranks ', nproc
    write(10,*)' '
    write(10,*)'Global data size:'
    write(10,*)'nx*ny*nz', nx,ny,nz
    write(10,*)' '
    write(10,*)'2D processor grid:'
    write(10,*)'p_row*p_col:', dims(1), dims(2)
    write(10,*)' '
    write(10,*)'Portion of global data held locally:'
    write(10,*)'xsize:',xsize
    write(10,*)'ysize:',ysize
    write(10,*)'zsize:',zsize
    write(10,*)' '
    write(10,*)'How pensils are to be divided and sent in alltoallv:'
    write(10,*)'x1dist:',decomp_main%x1dist
    write(10,*)'y1dist:',decomp_main%y1dist
    write(10,*)'y2dist:',decomp_main%y2dist
    write(10,*)'z2dist:',decomp_main%z2dist
    write(10,*)' '
    write(10,*)'######Shared buffer set up after this point######'
    write(10,*)' '
    write(10,*) 'col communicator detais:'
    call print_smp_info(decomp_main%COL_INFO)
    write(10,*)' '
    write(10,*) 'row communicator detais:'
    call print_smp_info(decomp_main%ROW_INFO)
    write(10,*)' '
    write(10,*)'Buffer count and dispalcement of per-core buffers'
    write(10,*)'x1cnts:',decomp_main%x1cnts
    write(10,*)'y1cnts:',decomp_main%y1cnts
    write(10,*)'y2cnts:',decomp_main%y2cnts
    write(10,*)'z2cnts:',decomp_main%z2cnts
    write(10,*)'x1disp:',decomp_main%x1disp
    write(10,*)'y1disp:',decomp_main%y1disp
    write(10,*)'y2disp:',decomp_main%y2disp
    write(10,*)'z2disp:',decomp_main%z2disp
    write(10,*)' '
    write(10,*)'Buffer count and dispalcement of shared buffers'
    write(10,*)'x1cnts:',decomp_main%x1cnts_s
    write(10,*)'y1cnts:',decomp_main%y1cnts_s
    write(10,*)'y2cnts:',decomp_main%y2cnts_s
    write(10,*)'z2cnts:',decomp_main%z2cnts_s
    write(10,*)'x1disp:',decomp_main%x1disp_s
    write(10,*)'y1disp:',decomp_main%y1disp_s
    write(10,*)'y2disp:',decomp_main%y2disp_s
    write(10,*)'z2disp:',decomp_main%z2disp_s
    write(10,*)' '
    close(10)
#endif

    ! determine the number of bytes per float number
    ! do not use 'mytype' which is compiler dependent
    ! also possible to use inquire(iolength=...) 
    call MPI_TYPE_SIZE(real_type,mytype_bytes,ierror)

#ifdef EVEN
    if (nrank==0) write(*,*) 'Padded ALLTOALL optimisation on'
#endif 

    return
  end subroutine decomp_2d_init
  

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Routine to be called by applications to clean things up
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_2d_finalize

    implicit none
    
    call decomp_info_finalize(decomp_main)

    decomp_buf_size = 0
    deallocate(work1_r, work2_r, work1_c, work2_c)
    
    return
  end subroutine decomp_2d_finalize


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Return the default decomposition object
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine get_decomp_info(decomp)

    implicit none

    TYPE(DECOMP_INFO), intent(OUT) :: decomp

    decomp = decomp_main

    return
  end subroutine get_decomp_info
    

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Advanced Interface allowing applications to define globle domain of
  ! any size, distribute it, and then transpose data among pencils.
  !  - generate 2D decomposition details as defined in DECOMP_INFO
  !  - the default global data size is nx*ny*nz
  !  - a different global size nx/2+1,ny,nz is used in FFT r2c/c2r
  !  - multiple global sizes can co-exist in one application, each
  !    using its own DECOMP_INFO object
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_info_init(nx,ny,nz,decomp)

    implicit none
    
    integer, intent(IN) :: nx,ny,nz
    TYPE(DECOMP_INFO), intent(INOUT) :: decomp

    integer :: buf_size, status, errorcode

    ! verify the global size can actually be distributed as pencils
    if (nx<dims(1) .or. ny<dims(1) .or. ny<dims(2) .or. nz<dims(2)) then
       errorcode = 6
       call decomp_2d_abort(errorcode, &
            'Invalid 2D processor grid. ' // &
            'Make sure that min(nx,ny) >= p_row and ' // &
            'min(ny,nz) >= p_col')
    end if
    
    if (mod(nx,dims(1))==0 .and. mod(ny,dims(1))==0 .and. &
         mod(ny,dims(2))==0 .and. mod(nz,dims(2))==0) then
       decomp%even = .true.
    else
       decomp%even = .false.
    end if

    ! distribute mesh points
    allocate(decomp%x1dist(0:dims(1)-1),decomp%y1dist(0:dims(1)-1), &
         decomp%y2dist(0:dims(2)-1),decomp%z2dist(0:dims(2)-1))
    call get_dist(nx,ny,nz,decomp)
    
    ! generate partition information - starting/ending index etc.
    call partition(nx, ny, nz, (/ 1,2,3 /), &
         decomp%xst, decomp%xen, decomp%xsz)
    call partition(nx, ny, nz, (/ 2,1,3 /), &
         decomp%yst, decomp%yen, decomp%ysz)
    call partition(nx, ny, nz, (/ 2,3,1 /), &
         decomp%zst, decomp%zen, decomp%zsz)
    
    ! prepare send/receive buffer displacement and count for ALLTOALL(V)
    allocate(decomp%x1cnts(0:dims(1)-1),decomp%y1cnts(0:dims(1)-1), &
         decomp%y2cnts(0:dims(2)-1),decomp%z2cnts(0:dims(2)-1))
    allocate(decomp%x1disp(0:dims(1)-1),decomp%y1disp(0:dims(1)-1), &
         decomp%y2disp(0:dims(2)-1),decomp%z2disp(0:dims(2)-1))
    call prepare_buffer(decomp)

#ifdef SHM
    ! prepare shared-memory information if required
    call decomp_info_init_shm(decomp)
#endif

    ! allocate memory for the MPI_ALLTOALL(V) buffers
    ! define the buffers globally for performance reason
    
    buf_size = max(decomp%xsz(1)*decomp%xsz(2)*decomp%xsz(3), &
         max(decomp%ysz(1)*decomp%ysz(2)*decomp%ysz(3), &
         decomp%zsz(1)*decomp%zsz(2)*decomp%zsz(3)) )
#ifdef EVEN
    ! padded alltoall optimisation may need larger buffer space
    buf_size = max(buf_size, &
         max(decomp%x1count*dims(1),decomp%y2count*dims(2)) ) 
#endif

    ! check if additional memory is required
    ! *** TODO: consider how to share the real/complex buffers 
    if (buf_size > decomp_buf_size) then
       decomp_buf_size = buf_size
       if (allocated(work1_r)) deallocate(work1_r)
       if (allocated(work2_r)) deallocate(work2_r)
       if (allocated(work1_c)) deallocate(work1_c)
       if (allocated(work2_c)) deallocate(work2_c)
       allocate(work1_r(buf_size), STAT=status)
       allocate(work2_r(buf_size), STAT=status)
       allocate(work1_c(buf_size), STAT=status)
       allocate(work2_c(buf_size), STAT=status)
       if (status /= 0) then
          errorcode = 2
          call decomp_2d_abort(errorcode, &
               'Out of memory when allocating 2DECOMP workspace')
       end if
    end if

    return
  end subroutine decomp_info_init


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Release memory associated with a DECOMP_INFO object
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_info_finalize(decomp)

    implicit none

    TYPE(DECOMP_INFO), intent(INOUT) :: decomp

    deallocate(decomp%x1dist,decomp%y1dist,decomp%y2dist,decomp%z2dist)
    deallocate(decomp%x1cnts,decomp%y1cnts,decomp%y2cnts,decomp%z2cnts)
    deallocate(decomp%x1disp,decomp%y1disp,decomp%y2disp,decomp%z2disp)

#ifdef SHM
    deallocate(decomp%x1disp_o,decomp%y1disp_o,decomp%y2disp_o, &
         decomp%z2disp_o)
    deallocate(decomp%x1cnts_s,decomp%y1cnts_s,decomp%y2cnts_s, &
         decomp%z2cnts_s)
    deallocate(decomp%x1disp_s,decomp%y1disp_s,decomp%y2disp_s, &
         decomp%z2disp_s)
#endif

    return
  end subroutine decomp_info_finalize


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Find sub-domain information held by current processor
  !   INPUT: 
  !     nx, ny, nz - global data dimension
  !     pdim(3)    - number of processor grid in each dimension, 
  !                  valid values: 1 - distibute locally; 
  !                                2 - distribute across p_row; 
  !                                3 - distribute across p_col
  !   OUTPUT:
  !     lstart(3)  - starting index
  !     lend(3)    - ending index
  !     lsize(3)   - size of the sub-block (redundant) 
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine partition(nx, ny, nz, pdim, lstart, lend, lsize)

    implicit none

    integer, intent(IN) :: nx, ny, nz
    integer, dimension(3), intent(IN) :: pdim
    integer, dimension(3), intent(OUT) :: lstart, lend, lsize

    integer, allocatable, dimension(:) :: st,en,sz
    integer :: i, gsize

    do i = 1, 3
 
      if (i==1) then
        gsize = nx
      else if (i==2) then
        gsize = ny
      else if (i==3) then
        gsize = nz
      end if

      if (pdim(i) == 1) then        ! all local
        lstart(i) = 1
        lend(i)   = gsize
        lsize(i)  = gsize
      elseif (pdim(i) == 2) then    ! distribute across dims(1)
        allocate(st(0:dims(1)-1))
        allocate(en(0:dims(1)-1))
        allocate(sz(0:dims(1)-1))
        call distribute(gsize,dims(1),st,en,sz)
        lstart(i) = st(coord(1))
        lend(i)   = en(coord(1))
        lsize(i)  = sz(coord(1))
        deallocate(st,en,sz)
      elseif (pdim(i) == 3) then    ! distribute across dims(2)
        allocate(st(0:dims(2)-1))
        allocate(en(0:dims(2)-1))
        allocate(sz(0:dims(2)-1))
        call distribute(gsize,dims(2),st,en,sz)
        lstart(i) = st(coord(2))
        lend(i)   = en(coord(2))
        lsize(i)  = sz(coord(2))
        deallocate(st,en,sz)
      end if    

    end do
    return   

  end subroutine partition

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !   - distibutes grid points in one dimension
  !   - handles uneven distribution properly 
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!! 
  subroutine distribute(data1,proc,st,en,sz)
  
    implicit none
    ! data1 -- data size in any dimension to be partitioned
    ! proc  -- number of processors in that dimension
    ! st    -- array of starting index
    ! en    -- array of ending index
    ! sz    -- array of local size  (redundent)
    integer data1,proc,st(0:proc-1),en(0:proc-1),sz(0:proc-1)
    integer i,size1,nl,nu
  
    size1=data1/proc
    nu = data1 - size1 * proc
    nl = proc - nu
    st(0) = 1
    sz(0) = size1
    en(0) = size1
    do i=1,nl-1
      st(i) = st(i-1) + size1
      sz(i) = size1
      en(i) = en(i-1) + size1
    end do
    size1 = size1 + 1
    do i=nl,proc-1
      st(i) = en(i-1) + 1
      sz(i) = size1
      en(i) = en(i-1) + size1
    end do
    en(proc-1)= data1 
    sz(proc-1)= data1-st(proc-1)+1
  
    return
  end subroutine distribute

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  Define how each dimension is distributed across processors
  !    e.g. 17 meshes across 4 processor would be distibuted as (4,4,4,5)
  !    such global information is required locally at MPI_ALLTOALLV time
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine get_dist(nx,ny,nz,decomp)

    integer, intent(IN) :: nx, ny, nz
    TYPE(DECOMP_INFO), intent(INOUT) :: decomp
    integer, allocatable, dimension(:) :: st,en

    allocate(st(0:dims(1)-1))
    allocate(en(0:dims(1)-1))
    call distribute(nx,dims(1),st,en,decomp%x1dist)
    call distribute(ny,dims(1),st,en,decomp%y1dist)
    deallocate(st,en)

    allocate(st(0:dims(2)-1))
    allocate(en(0:dims(2)-1))
    call distribute(ny,dims(2),st,en,decomp%y2dist)
    call distribute(nz,dims(2),st,en,decomp%z2dist)
    deallocate(st,en)

    return
  end subroutine get_dist

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Prepare the send / receive buffers for MPI_ALLTOALLV communications
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine prepare_buffer(decomp)
    
    implicit none
    
    TYPE(DECOMP_INFO), intent(INOUT) :: decomp

    integer :: i

    ! MPI_ALLTOALLV buffer information

    do i=0, dims(1)-1
       decomp%x1cnts(i) = decomp%x1dist(i)*decomp%xsz(2)*decomp%xsz(3)
       decomp%y1cnts(i) = decomp%ysz(1)*decomp%y1dist(i)*decomp%ysz(3)
       if (i==0) then
          decomp%x1disp(i) = 0  ! displacement is 0-based index
          decomp%y1disp(i) = 0
       else
          decomp%x1disp(i) = decomp%x1disp(i-1) + decomp%x1cnts(i-1)
          decomp%y1disp(i) = decomp%y1disp(i-1) + decomp%y1cnts(i-1)
       end if
    end do
    
    do i=0, dims(2)-1
       decomp%y2cnts(i) = decomp%ysz(1)*decomp%y2dist(i)*decomp%ysz(3)
       decomp%z2cnts(i) = decomp%zsz(1)*decomp%zsz(2)*decomp%z2dist(i)
       if (i==0) then
          decomp%y2disp(i) = 0  ! displacement is 0-based index
          decomp%z2disp(i) = 0
       else
          decomp%y2disp(i) = decomp%y2disp(i-1) + decomp%y2cnts(i-1)
          decomp%z2disp(i) = decomp%z2disp(i-1) + decomp%z2cnts(i-1)
       end if
    end do
    
    ! MPI_ALLTOALL buffer information

    ! For evenly distributed data, following is an easier implementation.
    ! But it should be covered by the more general formulation below.
    !decomp%x1count = decomp%xsz(1)*decomp%xsz(2)*decomp%xsz(3)/dims(1)
    !decomp%y1count = decomp%ysz(1)*decomp%ysz(2)*decomp%ysz(3)/dims(1) 
    !decomp%y2count = decomp%ysz(1)*decomp%ysz(2)*decomp%ysz(3)/dims(2)
    !decomp%z2count = decomp%zsz(1)*decomp%zsz(2)*decomp%zsz(3)/dims(2)

    ! For unevenly distributed data, pad smaller messages. Note the 
    ! last blocks along pencils always get assigned more mesh points
    ! for X <=> Y transposes
    decomp%x1count = decomp%x1dist(dims(1)-1) * &
         decomp%y1dist(dims(1)-1) * decomp%xsz(3)
    decomp%y1count = decomp%x1count
    ! for Y <=> Z transposes
    decomp%y2count = decomp%y2dist(dims(2)-1) * &
         decomp%z2dist(dims(2)-1) * decomp%zsz(1)
    decomp%z2count = decomp%y2count
    
    return
  end subroutine prepare_buffer  

#ifdef SHM

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  Generate shared-memory information 
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_info_init_shm(decomp)

    implicit none

    TYPE(DECOMP_INFO), intent(INOUT) :: decomp

    ! a copy of old displacement array (will be overwritten by shm code)
    allocate(decomp%x1disp_o(0:dims(1)-1),decomp%y1disp_o(0:dims(1)-1), &
         decomp%y2disp_o(0:dims(2)-1),decomp%z2disp_o(0:dims(2)-1))
    decomp%x1disp_o = decomp%x1disp
    decomp%y1disp_o = decomp%y1disp
    decomp%y2disp_o = decomp%y2disp
    decomp%z2disp_o = decomp%z2disp

    call prepare_shared_buffer(decomp%ROW_INFO,DECOMP_2D_COMM_ROW,decomp)
    call prepare_shared_buffer(decomp%COL_INFO,DECOMP_2D_COMM_COL,decomp)

    return
  end subroutine decomp_info_init_shm


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! For shared-memory implementation, prepare send/recv shared buffer
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine prepare_shared_buffer(C,MPI_COMM,decomp)

    implicit none
    
    TYPE(SMP_INFO) :: C
    INTEGER :: MPI_COMM
    TYPE(DECOMP_INFO) :: decomp
    
    INTEGER, ALLOCATABLE :: KTBL(:,:),NARY(:,:),KTBLALL(:,:)
    INTEGER MYSMP, MYCORE, COLOR
    
    integer :: ierror
    
    C%MPI_COMM = MPI_COMM
    CALL MPI_COMM_SIZE(MPI_COMM,C%NCPU,ierror)
    CALL MPI_COMM_RANK(MPI_COMM,C%NODE_ME,ierror)
    C%SMP_COMM  = MPI_COMM_NULL
    C%CORE_COMM = MPI_COMM_NULL
    C%SMP_ME= 0
    C%NCORE = 0
    C%CORE_ME = 0
    C%MAXCORE = 0
    C%NSMP  = 0
    C%N_SND = 0
    C%N_RCV = 0
    C%SND_P = 0
    C%RCV_P = 0
    C%SND_P_c = 0
    C%RCV_P_c = 0
    
    ! get smp-node map for this communicator and set up smp communicators
    CALL GET_SMP_MAP(C%MPI_COMM, C%NSMP, MYSMP, &
         C%NCORE, MYCORE, C%MAXCORE)
    C%SMP_ME = MYSMP + 1
    C%CORE_ME = MYCORE + 1
    ! - set up inter/intra smp-node communicators
    COLOR = MYCORE
    IF (COLOR.GT.0) COLOR = MPI_UNDEFINED
    CALL MPI_Comm_split(C%MPI_COMM, COLOR, MYSMP, C%SMP_COMM, ierror)
    CALL MPI_Comm_split(C%MPI_COMM, MYSMP, MYCORE, C%CORE_COMM, ierror)
    ! - allocate work space
    ALLOCATE(KTBL(C%MAXCORE,C%NSMP),NARY(C%NCPU,C%NCORE))
    ALLOCATE(KTBLALL(C%MAXCORE,C%NSMP))
    ! - set up smp-node/core to node_me lookup table
    KTBL = 0
    KTBL(C%CORE_ME,C%SMP_ME) = C%NODE_ME + 1
    CALL MPI_ALLREDUCE(KTBL,KTBLALL,C%NSMP*C%MAXCORE,MPI_INTEGER, &
         MPI_SUM,MPI_COMM,ierror)
    KTBL=KTBLALL
    !  IF (SUM(KTBL) /= C%NCPU*(C%NCPU+1)/2) &
    !       CALL MPI_ABORT(...
    
    ! compute offsets in shared SNDBUF and RCVBUF
    CALL MAPSET_SMPSHM(C, KTBL, NARY, decomp)
    
    DEALLOCATE(KTBL,NARY)
    
    return
  end subroutine prepare_shared_buffer

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Use Ian Bush's FreeIPC to generate shared-memory information
  !  - system independent solution
  !  - replacing David Tanqueray's implementation in alloc_shm.c
  !    (old C code renamed to get_smp_map2)
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine get_smp_map(comm, nnodes, my_node, ncores, my_core, maxcor)
    
    use FIPC_module
    
    implicit none
    
    integer, intent(IN) :: comm
    integer, intent(OUT) :: nnodes, my_node, ncores, my_core, maxcor
    
    integer :: intra_comm, extra_comm
    integer :: ierror
    
    call FIPC_init(comm, ierror)
    
    ! intra_comm: communicator for processes on this shared memory node
    ! extra_comm: communicator for all rank 0 on each shared memory node
    call FIPC_ctxt_intra_comm(FIPC_ctxt_world, intra_comm, ierror)
    call FIPC_ctxt_extra_comm(FIPC_ctxt_world, extra_comm, ierror)
    
    call MPI_COMM_SIZE(intra_comm,  ncores, ierror)
    call MPI_COMM_RANK(intra_comm, my_core, ierror)
    
    ! only rank 0 on each shared memory node member of extra_comm
    ! for others extra_comm = MPI_COMM_NULL
    if (extra_comm /= MPI_COMM_NULL) then
       call MPI_COMM_SIZE(extra_comm,  nnodes, ierror)
       call MPI_COMM_RANK(extra_comm, my_node, ierror)
    end if
    
    ! other ranks share the same information as their leaders
    call MPI_BCAST( nnodes, 1, MPI_INTEGER, 0, intra_comm, ierror)
    call MPI_BCAST(my_node, 1, MPI_INTEGER, 0, intra_comm, ierror)
    
    ! maxcor
    call MPI_ALLREDUCE(ncores, maxcor, 1, MPI_INTEGER, MPI_MAX, &
         MPI_COMM_WORLD, ierror)
    
    call FIPC_finalize(ierror)
    
    return
    
  end subroutine get_smp_map


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Set up smp-node based shared memory maps
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  SUBROUTINE MAPSET_SMPSHM(C, KTBL, NARY, decomp)
        
    IMPLICIT NONE
    
    TYPE (SMP_INFO) C
    INTEGER KTBL(C%MAXCORE,C%NSMP)
    INTEGER NARY(C%NCPU,C%NCORE)
    TYPE (DECOMP_INFO) :: decomp

    INTEGER i, j, k, l, N, PTR, BSIZ, ierror, status, seed
    character*16 s
 
    BSIZ = C%N_SND
    
    ! a - SNDBUF
    IF (C%MPI_COMM==DECOMP_2D_COMM_COL) THEN
       ALLOCATE(decomp%x1cnts_s(C%NSMP),decomp%x1disp_s(C%NSMP+1), &
            stat=status)
       CALL MPI_Allgather(decomp%x1cnts, C%NCPU, MPI_INTEGER, &
            NARY, C%NCPU, MPI_INTEGER, C%CORE_COMM, ierror)
       PTR = 0
       DO i=1,C%NSMP
          decomp%x1disp_s(i) = PTR
          N = 0
          DO j=1,C%MAXCORE
             k = KTBL(j,i)
             IF (k > 0) then
                DO l=1,C%NCORE
                   IF (l == C%CORE_ME) decomp%x1disp_o(k-1) = PTR
                   N = N + NARY(k,l)
                   PTR = PTR + NARY(k,l)
                END DO
             END IF
          END DO
          decomp%x1cnts_s(i) = N
       END DO
       decomp%x1disp_s(C%NSMP+1) = PTR
       IF (PTR > BSIZ) BSIZ = PTR
       
    ELSE IF (C%MPI_COMM==DECOMP_2D_COMM_ROW) THEN
       ALLOCATE(decomp%y2cnts_s(C%NSMP),decomp%y2disp_s(C%NSMP+1), &
            stat=status)
       CALL MPI_Allgather(decomp%y2cnts, C%NCPU, MPI_INTEGER, &
            NARY, C%NCPU, MPI_INTEGER, C%CORE_COMM, ierror)
       PTR = 0
       DO i=1,C%NSMP
          decomp%y2disp_s(i) = PTR
          N = 0
          DO j=1,C%MAXCORE
             k = KTBL(j,i)
             IF (k > 0) then
                DO l=1,C%NCORE
                   IF (l == C%CORE_ME) decomp%y2disp_o(k-1) = PTR
                   N = N + NARY(k,l)
                   PTR = PTR + NARY(k,l)
                END DO
             END IF
          END DO
          decomp%y2cnts_s(i) = N
       END DO
       decomp%y2disp_s(C%NSMP+1) = PTR
       IF (PTR > BSIZ) BSIZ = PTR
    END IF
    
    ! b - RCVBUF
    
    IF (C%MPI_COMM==DECOMP_2D_COMM_COL) THEN
       ALLOCATE(decomp%y1cnts_s(C%NSMP),decomp%y1disp_s(C%NSMP+1), &
            stat=status)
       CALL MPI_Allgather(decomp%y1cnts, C%NCPU, MPI_INTEGER, &
            NARY, C%NCPU, MPI_INTEGER, C%CORE_COMM, ierror)
       PTR = 0
       DO i=1,C%NSMP
          decomp%y1disp_s(i) = PTR
          N=0
          DO j=1,C%NCORE
             DO l=1,C%MAXCORE
                k = KTBL(l,i)
                IF (k > 0) then
                   IF (j == C%CORE_ME) decomp%y1disp_o(k-1) = PTR
                   N = N + NARY(k,j)
                   PTR = PTR + NARY(k,j)
                END IF
             END DO
          END DO
          decomp%y1cnts_s(i) = N
       END DO
       decomp%y1disp_s(C%NSMP+1) = PTR
       IF (PTR > BSIZ) BSIZ = PTR
       
    ELSE IF (C%MPI_COMM==DECOMP_2D_COMM_ROW) THEN
       ALLOCATE(decomp%z2cnts_s(C%NSMP),decomp%z2disp_s(C%NSMP+1), &
            stat=status)
       CALL MPI_Allgather(decomp%z2cnts, C%NCPU, MPI_INTEGER, &
            NARY, C%NCPU, MPI_INTEGER, C%CORE_COMM, ierror)
       PTR = 0
       DO i=1,C%NSMP
          decomp%z2disp_s(i) = PTR
          N=0
          DO j=1,C%NCORE
             DO l=1,C%MAXCORE
                k = KTBL(l,i)
                IF (k > 0) then
                   IF (j == C%CORE_ME) decomp%z2disp_o(k-1) = PTR
                   N = N + NARY(k,j)
                   PTR = PTR + NARY(k,j)
                END IF
             END DO
          END DO
          decomp%z2cnts_s(i) = N
       END DO
       decomp%z2disp_s(C%NSMP+1) = PTR
       IF (PTR > BSIZ) BSIZ = PTR
       
    END IF
    
    ! check buffer size and (re)-allocate buffer space if necessary
    IF (BSIZ > C%N_SND) then
       IF (C%SND_P /= 0) CALL DEALLOC_SHM(C%SND_P, C%CORE_COMM)
       ! make sure each rank has unique keys to get shared memory
       !IF (C%MPI_COMM==DECOMP_2D_COMM_COL) THEN
       !   seed = nrank+nproc*0+1 ! has to be non-zero
       !ELSE IF (C%MPI_COMM==DECOMP_2D_COMM_ROW) THEN
       !   seed = nrank+nproc*1+1
       !END IF
       status = 1
       !CALL ALLOC_SHM(C%SND_P, BSIZ, real_type, C%CORE_COMM, status, &
       !     seed)
       CALL ALLOC_SHM(C%SND_P, BSIZ, real_type, C%CORE_COMM, status)
       C%N_SND = BSIZ

       IF (C%RCV_P /= 0) CALL DEALLOC_SHM(C%RCV_P, C%CORE_COMM)
       status = 1
       CALL ALLOC_SHM(C%RCV_P, BSIZ, real_type, C%CORE_COMM, status)
       C%N_RCV = BSIZ

       IF (C%SND_P_c /= 0) CALL DEALLOC_SHM(C%SND_P_c, C%CORE_COMM)
       status = 1
       CALL ALLOC_SHM(C%SND_P_c, BSIZ, complex_type, C%CORE_COMM, status)
       C%N_SND = BSIZ

       IF (C%RCV_P_c /= 0) CALL DEALLOC_SHM(C%RCV_P_c, C%CORE_COMM)
       status = 1
       CALL ALLOC_SHM(C%RCV_P_c, BSIZ, complex_type, C%CORE_COMM, status)
       C%N_RCV = BSIZ


    END IF
    
    RETURN
  END SUBROUTINE MAPSET_SMPSHM

#endif


#ifdef GLOBAL_ARRAYS

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Create global arrays that mapped to pencil decompisitions
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine get_global_array(ga, ipencil, data_type, opt_decomp)
    
    implicit none

    integer, intent(OUT) :: ga
    integer, intent(IN) :: ipencil ! 1=X-pencil; 2=Y-pencil; 3=Z-pencil
    integer, intent(IN) :: data_type
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer, dimension(3) :: nblock
    integer, allocatable, dimension(:) :: map
    integer :: offset, i, errorcode
    logical :: success

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    ga = ga_create_handle()
    call ga_set_data(ga, 3, &
         (/decomp%xsz(1),decomp%ysz(2),decomp%zsz(3)/), data_type)
    allocate(map(1+dims(1)+dims(2)))

    ! generate the GA irreg distribution parameters using 
    ! 2DECOMP's decomposition information
    if (ipencil==1) then  ! X-pencil
       nblock(1) = 1
       nblock(2) = dims(1)
       nblock(3) = dims(2)
       map(1) = 1
       offset = nblock(1)+1
       do i=0, dims(1)-1
          if (i==0) then
             map(offset+i) = 1
          else
             map(offset+i) = map(offset+i-1) + decomp%y1dist(i-1)
          end if
       end do
       offset = nblock(1) + nblock(2) + 1
       do i=0, dims(2)-1
          if (i==0) then
             map(offset+i) = 1
          else
             map(offset+i) = map(offset+i-1) + decomp%z2dist(i-1)
          end if
       end do
    else if (ipencil==2) then  ! Y-pencil
       nblock(1) = dims(1)
       nblock(2) = 1
       nblock(3) = dims(2)
       offset = 1
       do i=0, dims(1)-1
          if (i==0) then
             map(offset+i) = 1
          else
             map(offset+i) = map(offset+i-1) + decomp%x1dist(i-1)
          end if
       end do
       map(nblock(1)+1) = 1
       offset = nblock(1) + nblock(2) + 1
       do i=0, dims(2)-1
          if (i==0) then
             map(offset+i) = 1
          else
             map(offset+i) = map(offset+i-1) + decomp%z2dist(i-1)
          end if
       end do
    else if (ipencil==3) then  ! Z-pencil
       nblock(1) = dims(1)
       nblock(2) = dims(2)
       nblock(3) = 1
       offset = 1
       do i=0, dims(1)-1
          if (i==0) then
             map(offset+i) = 1
          else
             map(offset+i) = map(offset+i-1) + decomp%x1dist(i-1)
          end if
       end do
       offset = nblock(1)+1
       do i=0, dims(2)-1
          if (i==0) then
             map(offset+i) = 1
          else
             map(offset+i) = map(offset+i-1) + decomp%y2dist(i-1)
          end if
       end do
       map(nblock(1)+nblock(2)+1) = 1
    end if

    call ga_set_irreg_distr(ga, map, nblock)
    success = ga_allocate(ga)
    if (.not.success) then
       errorcode = 7
       call decomp_2d_abort(errorcode, &
            'Failed to create global arrays')
    end if

    deallocate(map)

    return
  end subroutine get_global_array

#endif


#ifdef OCC
  ! For non-blocking communication code, progress the comminication stack
  subroutine transpose_test(handle)

    implicit none

    integer :: handle, ierror

    call NBC_TEST(handle,ierror)

    return
  end subroutine transpose_test
#endif


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Transposition routines 
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
#include "transpose_x_to_y.f90"
#include "transpose_y_to_z.f90"
#include "transpose_z_to_y.f90"
#include "transpose_y_to_x.f90"


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Auto-tuning algorithm to select the best 2D processor grid
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine best_2d_grid(iproc, best_p_row, best_p_col)

    implicit none

    integer, intent(IN) :: iproc
    integer, intent(OUT) :: best_p_row, best_p_col

    integer, allocatable, dimension(:) :: factors
    double precision :: t1, t2, best_time
    integer :: nfact, i, row, col, ierror, errorcode

    real(mytype), allocatable, dimension(:,:,:) :: u1, u2, u3

    TYPE(DECOMP_INFO) :: decomp

    if (nrank==0) write(*,*) 'In auto-tuning mode......'

    best_time = huge(t1)
    best_p_row = -1
    best_p_col = -1
    
    i = int(sqrt(real(iproc))) + 10  ! enough space to save all factors 
    allocate(factors(i))
    call findfactor(iproc, factors, nfact)
    if (nrank==0) write(*,*) 'factors: ', (factors(i), i=1,nfact)

    do i=1, nfact

       row = factors(i)
       col = iproc / row

       ! enforce the limitation of 2D decomposition
       if (min(nx_global,ny_global)>=row .and. &
            min(ny_global,nz_global)>=col) then

          ! 2D Catersian topology
          dims(1) = row
          dims(2) = col
          periodic(1) = .false.
          periodic(2) = .false.
          call MPI_CART_CREATE(MPI_COMM_WORLD,2,dims,periodic, &
               .false.,DECOMP_2D_COMM_CART_X, ierror)
          call MPI_CART_COORDS(DECOMP_2D_COMM_CART_X,nrank,2,coord,ierror)
          
          ! communicators defining sub-groups for ALLTOALL(V)
          call MPI_CART_SUB(DECOMP_2D_COMM_CART_X,(/.true.,.false./), &
               DECOMP_2D_COMM_COL,ierror)
          call MPI_CART_SUB(DECOMP_2D_COMM_CART_X,(/.false.,.true./), &
               DECOMP_2D_COMM_ROW,ierror)
          
          ! generate 2D decomposition information for this row*col
          call decomp_info_init(nx_global,ny_global,nz_global,decomp)

          ! arrays for X,Y and Z-pencils
          allocate(u1(decomp%xsz(1),decomp%xsz(2),decomp%xsz(3)))
          allocate(u2(decomp%ysz(1),decomp%ysz(2),decomp%ysz(3)))
          allocate(u3(decomp%zsz(1),decomp%zsz(2),decomp%zsz(3)))

          ! timing the transposition routines
          t1 = MPI_WTIME()
          call transpose_x_to_y(u1,u2,decomp)
          call transpose_y_to_z(u2,u3,decomp)
          call transpose_z_to_y(u3,u2,decomp)
          call transpose_y_to_x(u2,u1,decomp)
          t2 = MPI_WTIME() - t1

          deallocate(u1,u2,u3)
          call decomp_info_finalize(decomp)

          call MPI_ALLREDUCE(t2,t1,1,MPI_DOUBLE_PRECISION,MPI_SUM, &
                   MPI_COMM_WORLD,ierror)
          t1 = t1 / dble(nproc)

          if (nrank==0) then
             write(*,*) 'processor grid', row, ' by ', col, ' time=', t1
          end if

          if (best_time > t1) then
             best_time = t1
             best_p_row = row
             best_p_col = col
          end if

       end if
       
    end do ! loop through processer grid

    deallocate(factors)

    if (best_p_row/=-1) then
       if (nrank==0) then
          write(*,*) 'the best processor grid is probably ', &
               best_p_row, ' by ', best_p_col
       end if
    else
       errorcode = 9
       call decomp_2d_abort(errorcode, &
            'The processor-grid auto-tuning code failed. ' // &
            'The number of processes requested is probably too large.')
    end if

    return
  end subroutine best_2d_grid

#include "factor.f90"

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Halo cell support
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
#include "halo.f90"


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Error handling
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_2d_abort(errorcode, msg)

    implicit none

    integer, intent(IN) :: errorcode
    character(len=*), intent(IN) :: msg

    integer :: ierror
    
    if (nrank==0) then
       write(*,*) '2DECOMP&FFT ERROR - errorcode: ', errorcode
       write(*,*) 'ERROR MESSAGE: ' // msg
    end if
    call MPI_ABORT(MPI_COMM_WORLD,errorcode,ierror)

    return
  end subroutine decomp_2d_abort


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Utility routines to help allocate 3D arrays
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
#include "alloc.f90"
    
  
end module decomp_2d



==> anc/2decomp_fft/src/factor.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! A few utility routines to find factors of integer numbers

  subroutine findfactor(num, factors, nfact)
    
    implicit none

    integer, intent(IN) :: num
    integer, intent(OUT), dimension(*) :: factors
    integer, intent(OUT) :: nfact
    integer :: i, m

    ! find the factors <= sqrt(num)
    m = int(sqrt(real(num)))
    nfact = 1
    do i=1,m
       if (num/i*i == num) then
          factors(nfact) = i
          nfact = nfact + 1
       end if
    end do
    nfact = nfact - 1

    ! derive those > sqrt(num)
    if (factors(nfact)**2/=num) then
       do i=nfact+1, 2*nfact
          factors(i) = num / factors(2*nfact-i+1)
       end do
       nfact = nfact * 2
    else
       do i=nfact+1, 2*nfact-1
          factors(i) = num / factors(2*nfact-i)
       end do
       nfact = nfact * 2 - 1
    endif
       
    return

  end subroutine findfactor


  subroutine primefactors(num, factors, nfact)

    implicit none
  
    integer, intent(IN) :: num
    integer, intent(OUT), dimension(*) :: factors
    integer, intent(INOUT) :: nfact

    integer :: i, n
    
    i = 2  
    nfact = 1
    n = num 
    do
       if (mod(n,i) == 0) then
          factors(nfact) = i
          nfact = nfact + 1
          n = n / i
       else
          i = i + 1
       end if
       if (n == 1) then
          nfact = nfact - 1
          exit
       end if
    end do
    
    return

  end subroutine primefactors
  


==> anc/2decomp_fft/src/fft_acml.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the ACML implementation of the FFT library

module decomp_2d_fft
  
  use decomp_2d  ! 2D decomposition module
  
  implicit none
  
  private        ! Make everything private unless declared public

  ! engine-specific global variables
  integer, save :: plan_type = 0    ! *** TODO: debug mode 100

  real(mytype), parameter :: scale = 1.0_mytype ! compute unscaled FFT

  ! ACML plans
  complex(mytype), allocatable, dimension(:) :: &
       comm_c2c_x, comm_c2c_y, comm_c2c_z, &  ! for 3D c2c
       comm_c2c_y2, comm_c2c_z2, & ! for y/z sub-steps of 3D r2c
       comm_c2c_x2                 ! for y/x sub-steps of 3D r2c
  real(mytype), allocatable, dimension(:) :: comm_r2c_x, comm_c2r_x
  real(mytype), allocatable, dimension(:) :: comm_r2c_z, comm_c2r_z

  ! common code used for all engines, including global variables, 
  ! generic interface definitions and several subroutines
#include "fft_common.f90"

  ! subroutines that generate ACML plans
  ! for several types of 1D multiple FFTs.
#include "acml_plan.f90"

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time initialisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_fft_engine

    implicit none

    if (nrank==0) then
       write(*,*) ' '
       write(*,*) '***** Using the ACML engine *****'
       write(*,*) ' '
    end if

    ! *** Read ACML doc carefully!
    ! Seems that c2c plans can be shared by forward/backward transforms
    ! r2c & c2r must use separate plans (otherwise problem with mode 100)

    ! For C2C transforms
    call c2c_1m_x_plan(comm_c2c_x, ph)
    call c2c_1m_y_plan(comm_c2c_y, ph)
    call c2c_1m_z_plan(comm_c2c_z, ph)

    ! For R2C/C2R tranforms
    if (format == PHYSICAL_IN_X) then
       call r2c_1m_x_plan(comm_r2c_x, ph)
       call c2r_1m_x_plan(comm_c2r_x, ph)
       call c2c_1m_y_plan(comm_c2c_y2, sp)
       call c2c_1m_z_plan(comm_c2c_z2, sp)
    else if (format == PHYSICAL_IN_Z) then
       call r2c_1m_z_plan(comm_r2c_z, ph)
       call c2r_1m_z_plan(comm_c2r_z, ph)
       call c2c_1m_y_plan(comm_c2c_y2, sp)
       call c2c_1m_x_plan(comm_c2c_x2, sp)
    end if

    return
  end subroutine init_fft_engine


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time finalisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine finalize_fft_engine

    implicit none

    deallocate(comm_c2c_x)
    deallocate(comm_c2c_y)
    deallocate(comm_c2c_z)

    if (format == PHYSICAL_IN_X) then
       deallocate(comm_r2c_x)
       deallocate(comm_c2r_x)
       deallocate(comm_c2c_y2)
       deallocate(comm_c2c_z2)
    else if (format==PHYSICAL_IN_Z) then
       deallocate(comm_r2c_z)
       deallocate(comm_c2r_z)
       deallocate(comm_c2c_y2)
       deallocate(comm_c2c_x2)
    end if

    return
  end subroutine finalize_fft_engine



  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D FFT - complex to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2c(in, out, isign)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(INOUT) :: in
    complex(mytype), dimension(:,:,:), intent(OUT) :: out
    integer, intent(IN) :: isign   

#ifndef OVERWRITE
    complex(mytype), allocatable, dimension(:,:,:) :: wk1
#endif

    integer :: k

    integer :: info ! error flag 
    
    if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_FORWARD .OR.  &
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       
       ! ===== 1D FFTs in X =====
#ifndef OVERWRITE
       allocate (wk1(ph%xsz(1),ph%xsz(2),ph%xsz(3)))
#endif

#ifdef OVERWRITE

#ifdef DOUBLE_PREC
       call zfft1mx(isign,scale,.true.,ph%xsz(2)*ph%xsz(3),ph%xsz(1), &
            in,1,ph%xsz(1),in,1,ph%xsz(1),comm_c2c_x,info)
#else
       call cfft1mx(isign,scale,.true.,ph%xsz(2)*ph%xsz(3),ph%xsz(1), &
            in,1,ph%xsz(1),in,1,ph%xsz(1),comm_c2c_x,info)
#endif

#else

#ifdef DOUBLE_PREC
       call zfft1mx(isign,scale,.false.,ph%xsz(2)*ph%xsz(3),ph%xsz(1), &
            in,1,ph%xsz(1),wk1,1,ph%xsz(1),comm_c2c_x,info)
#else
       call cfft1mx(isign,scale,.false.,ph%xsz(2)*ph%xsz(3),ph%xsz(1), &
            in,1,ph%xsz(1),wk1,1,ph%xsz(1),comm_c2c_x,info)
#endif

#endif

       ! ===== Swap X --> Y =====
#ifdef OVERWRITE
       call transpose_x_to_y(in,wk2_c2c,ph)
#else
       call transpose_x_to_y(wk1,wk2_c2c,ph)
#endif
       
       ! ===== 1D FFTs in Y =====
       do k=1, ph%ysz(3)  ! loop through Z-planes
#ifdef DOUBLE_PREC
          call zfft1mx(isign,scale,.true.,ph%ysz(1),ph%ysz(2), &
               wk2_c2c(:,:,k),ph%ysz(1),1,wk2_c2c(:,:,k),ph%ysz(1), &
               1,comm_c2c_y,info)
#else
          call cfft1mx(isign,scale,.true.,ph%ysz(1),ph%ysz(2), &
               wk2_c2c(:,:,k),ph%ysz(1),1,wk2_c2c(:,:,k),ph%ysz(1), &
               1,comm_c2c_y,info)
#endif
       end do

       ! ===== Swap Y --> Z =====
       call transpose_y_to_z(wk2_c2c,out,ph)

       ! ===== 1D FFTs in Z =====
#ifdef DOUBLE_PREC
       call zfft1mx(isign,scale,.true.,ph%zsz(1)*ph%zsz(2),ph%zsz(3), &
            out,ph%zsz(1)*ph%zsz(2),1,out,ph%zsz(1)*ph%zsz(2),1, &
            comm_c2c_z,info)
#else
       call cfft1mx(isign,scale,.true.,ph%zsz(1)*ph%zsz(2),ph%zsz(3), &
            out,ph%zsz(1)*ph%zsz(2),1,out,ph%zsz(1)*ph%zsz(2),1, &
            comm_c2c_z,info)
#endif       

    else if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_BACKWARD &
         .OR. & 
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_FORWARD) then

       ! ===== 1D FFTs in Z =====
#ifndef OVERWRITE
       allocate (wk1(ph%zsz(1),ph%zsz(2),ph%zsz(3)))
#endif

#ifdef OVERWRITE

#ifdef DOUBLE_PREC
       call zfft1mx(isign,scale,.true.,ph%zsz(1)*ph%zsz(2),ph%zsz(3), &
            in,ph%zsz(1)*ph%zsz(2),1,in,ph%zsz(1)*ph%zsz(2),1, &
            comm_c2c_z,info)
#else
       call cfft1mx(isign,scale,.true.,ph%zsz(1)*ph%zsz(2),ph%zsz(3), &
            in,ph%zsz(1)*ph%zsz(2),1,in,ph%zsz(1)*ph%zsz(2),1, &
            comm_c2c_z,info)
#endif

#else

#ifdef DOUBLE_PREC
       call zfft1mx(isign,scale,.false.,ph%zsz(1)*ph%zsz(2),ph%zsz(3), &
            in,ph%zsz(1)*ph%zsz(2),1,wk1,ph%zsz(1)*ph%zsz(2),1, &
            comm_c2c_z,info)
#else
       call cfft1mx(isign,scale,.false.,ph%zsz(1)*ph%zsz(2),ph%zsz(3), &
            in,ph%zsz(1)*ph%zsz(2),1,wk1,ph%zsz(1)*ph%zsz(2),1, &
            comm_c2c_z,info)
#endif

#endif

       ! ===== Swap Z --> Y =====
#ifdef OVERWRITE
       call transpose_z_to_y(in,wk2_c2c,ph)
#else
       call transpose_z_to_y(wk1,wk2_c2c,ph)
#endif

       ! ===== 1D FFTs in Y =====
       do k=1, ph%ysz(3)  ! loop through Z-planes
#ifdef DOUBLE_PREC
          call zfft1mx(isign,scale,.true.,ph%ysz(1),ph%ysz(2), &
               wk2_c2c(:,:,k),ph%ysz(1),1,wk2_c2c(:,:,k),ph%ysz(1),1, &
               comm_c2c_y,info)
#else
          call cfft1mx(isign,scale,.true.,ph%ysz(1),ph%ysz(2), &
               wk2_c2c(:,:,k),ph%ysz(1),1,wk2_c2c(:,:,k),ph%ysz(1),1, &
               comm_c2c_y,info)
#endif
       end do

       ! ===== Swap Y --> X =====
       call transpose_y_to_x(wk2_c2c,out,ph)
       
       ! ===== 1D FFTs in X =====
#ifdef DOUBLE_PREC
       call zfft1mx(isign,scale,.true.,ph%xsz(2)*ph%xsz(3),ph%xsz(1), &
            out,1,ph%xsz(1),out,1,ph%xsz(1),comm_c2c_x,info)
#else
       call cfft1mx(isign,scale,.true.,ph%xsz(2)*ph%xsz(3),ph%xsz(1), &
            out,1,ph%xsz(1),out,1,ph%xsz(1),comm_c2c_x,info)
#endif      

    end if

    return
  end subroutine fft_3d_c2c
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D forward FFT - real to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_r2c(in_r, out_c)
    
    implicit none
    
    real(mytype), dimension(:,:,:), intent(INOUT) :: in_r
    complex(mytype), dimension(:,:,:), intent(OUT) :: out_c
    
#ifndef OVERWRITE
    real(mytype), allocatable, dimension(:,:,:) :: in_r_copy
#endif
    complex(mytype), allocatable, dimension(:,:,:) :: wk1
    integer :: i,j,k
    integer :: info 

    real(mytype), allocatable, dimension(:) :: tmp, zbuf_r
    complex(mytype), allocatable, dimension(:) :: zbuf_c

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in X =====
       allocate(wk1(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
#ifndef OVERWRITE
       ! need a copy of input as dz/scfftm overwrite the input
       allocate(in_r_copy(ph%xsz(1),ph%xsz(2),ph%xsz(3)))
       in_r_copy = in_r
#endif

#ifdef OVERWRITE

#ifdef DOUBLE_PREC
       call dzfftm(ph%xsz(2)*ph%xsz(3),ph%xsz(1),in_r,comm_r2c_x,info)
#else
       call scfftm(ph%xsz(2)*ph%xsz(3),ph%xsz(1),in_r,comm_r2c_x,info)
#endif

#else 

#ifdef DOUBLE_PREC
       call dzfftm(ph%xsz(2)*ph%xsz(3),ph%xsz(1),in_r_copy, &
            comm_r2c_x,info)
#else
       call scfftm(ph%xsz(2)*ph%xsz(3),ph%xsz(1),in_r_copy, &
            comm_r2c_x,info)
#endif

#endif

       ! translate Hermitian storage into half-plus-1-complex-storage
       allocate(tmp(ph%xsz(1)))
       do k=1,ph%xsz(3)
          do j=1,ph%xsz(2)
#ifdef OVERWRITE
             tmp(1:ph%xsz(1)) = in_r(1:ph%xsz(1),j,k)
#else
             tmp(1:ph%xsz(1)) = in_r_copy(1:ph%xsz(1),j,k)
#endif
             call to_complex(tmp, ph%xsz(1), wk1(:,j,k))
          end do
       end do
#ifdef OVERWRITE
       deallocate(tmp)
#else
       deallocate(tmp, in_r_copy)
#endif

       ! remove the scaling 
       wk1 = wk1 * sqrt(real(ph%xsz(1), kind=mytype))

       ! ===== Swap X --> Y =====
       call transpose_x_to_y(wk1,wk2_r2c,sp)

       ! ===== 1D FFTs in Y =====
       do k=1,sp%ysz(3) ! compute one z-plane at a time
#ifdef DOUBLE_PREC
          call zfft1mx(-1,scale,.true.,sp%ysz(1),sp%ysz(2),  &
               wk2_r2c(:,:,k),sp%ysz(1),1,wk2_r2c(:,:,k),sp%ysz(1),1, &
               comm_c2c_y2,info)
#else
          call cfft1mx(-1,scale,.true.,sp%ysz(1),sp%ysz(2),  &
               wk2_r2c(:,:,k),sp%ysz(1),1,wk2_r2c(:,:,k),sp%ysz(1),1, &
               comm_c2c_y2,info)
#endif
       end do
       
       ! ===== Swap Y --> Z =====
       call transpose_y_to_z(wk2_r2c,out_c,sp)

       ! ===== 1D FFTs in Z =====
#ifdef DOUBLE_PREC
       call zfft1mx(-1,scale,.true.,sp%zsz(1)*sp%zsz(2),sp%zsz(3), &
            out_c,sp%zsz(1)*sp%zsz(2),1,out_c,sp%zsz(1)*sp%zsz(2),1, &
            comm_c2c_z2, info)
#else
       call cfft1mx(-1,scale,.true.,sp%zsz(1)*sp%zsz(2),sp%zsz(3), &
            out_c,sp%zsz(1)*sp%zsz(2),1,out_c,sp%zsz(1)*sp%zsz(2),1, &
            comm_c2c_z2, info)
#endif


    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in Z =====
       ! note that there is no expert driver to perform multiple 1D r2c
       ! FFTs in ACML --> need to copy numbers into buffers and then
       ! make multiple calls to simple driver.
       allocate(zbuf_r(ph%zsz(3)))
       allocate(zbuf_c(sp%zsz(3)))
       allocate(wk1(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
       do j=1,ph%zsz(2)
          do i=1,ph%zsz(1)
             ! copy data set along Z into a buffer
             do k=1,ph%zsz(3)
                zbuf_r(k) = in_r(i,j,k)
             end do
             ! 1D r2c FFT 
#ifdef DOUBLE_PREC
             call dzfft(1,ph%zsz(3),zbuf_r,comm_r2c_z,info)
#else
             call scfft(1,ph%zsz(3),zbuf_r,comm_r2c_z,info)
#endif
             ! The result is in Hermitian storage, convert to complex
             call to_complex(zbuf_r,ph%zsz(3),zbuf_c)
             ! copy back into 3D data structure
             do k=1,sp%zsz(3) 
                wk1(i,j,k) = zbuf_c(k)
             end do
          end do
       end do
       ! remove ACML scaling, the parallel library never scales anything
       wk1 = wk1 * sqrt(real(ph%zsz(3), kind=mytype))

       ! ===== Swap Z --> Y =====
       call transpose_z_to_y(wk1,wk2_r2c,sp)

       ! ===== 1D FFTs in Y =====
       do k=1,sp%ysz(3) ! compute one z-plane at a time
#ifdef DOUBLE_PREC
          call zfft1mx(-1,scale,.true.,sp%ysz(1),sp%ysz(2),  &
               wk2_r2c(:,:,k),sp%ysz(1),1,wk2_r2c(:,:,k),sp%ysz(1),1, &
               comm_c2c_y2,info)
#else
          call cfft1mx(-1,scale,.true.,sp%ysz(1),sp%ysz(2),  &
               wk2_r2c(:,:,k),sp%ysz(1),1,wk2_r2c(:,:,k),sp%ysz(1),1, &
               comm_c2c_y2,info)
#endif
       end do      

       ! ===== Swap Y --> X =====
       call transpose_y_to_x(wk2_r2c,out_c,sp)

       ! ===== 1D FFTs in X =====
#ifdef DOUBLE_PREC
       call zfft1mx(-1,scale,.true.,sp%xsz(2)*sp%xsz(3),sp%xsz(1), &
            out_c,1,sp%xsz(1),out_c, 1, sp%xsz(1),comm_c2c_x2, info)
#else
       call cfft1mx(-1,scale,.true.,sp%xsz(2)*sp%xsz(3),sp%xsz(1), &
            out_c,1,sp%xsz(1),out_c, 1, sp%xsz(1),comm_c2c_x2, info)
#endif

    end if
    
    return
  end subroutine fft_3d_r2c
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D inverse FFT - complex to real
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2r(in_c, out_r)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(INOUT) :: in_c
    real(mytype), dimension(:,:,:), intent(OUT) :: out_r
    
#ifndef OVERWRITE
    complex(mytype), allocatable, dimension(:,:,:) :: wk1
#endif
    complex(mytype), allocatable, dimension(:,:,:) :: wk3
    integer :: i,j,k
    integer :: info 

    real(mytype), allocatable, dimension(:) :: tmp, zbuf_r 
    complex(mytype), allocatable, dimension(:) :: zbuf_c

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in Z =====
#ifndef OVERWRITE
       allocate(wk1(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
#endif

#ifdef OVERWRITE

#ifdef DOUBLE_PREC
       call zfft1mx(1,scale,.true.,sp%zsz(1)*sp%zsz(2),sp%zsz(3),  &
            in_c,sp%zsz(1)*sp%zsz(2),1,in_c, sp%zsz(1)*sp%zsz(2), 1, &
            comm_c2c_z2, info)
#else
       call cfft1mx(1,scale,.true.,sp%zsz(1)*sp%zsz(2),sp%zsz(3),  &
            in_c,sp%zsz(1)*sp%zsz(2),1,in_c, sp%zsz(1)*sp%zsz(2), 1, &
            comm_c2c_z2, info)
#endif 

#else

#ifdef DOUBLE_PREC
       call zfft1mx(1,scale,.false.,sp%zsz(1)*sp%zsz(2),sp%zsz(3),  &
            in_c,sp%zsz(1)*sp%zsz(2),1,wk1, sp%zsz(1)*sp%zsz(2), 1, &
            comm_c2c_z2, info)
#else
       call cfft1mx(1,scale,.false.,sp%zsz(1)*sp%zsz(2),sp%zsz(3),  &
            in_c,sp%zsz(1)*sp%zsz(2),1,wk1, sp%zsz(1)*sp%zsz(2), 1, &
            comm_c2c_z2, info)
#endif 

#endif

       ! ===== Swap Z --> Y =====
#ifdef OVERWRITE
       call transpose_z_to_y(in_c,wk2_r2c,sp)
#else
       call transpose_z_to_y(wk1,wk2_r2c,sp)
#endif

       ! ===== 1D FFTs in Y =====
       do k=1,sp%ysz(3) ! compute one z-plane at a time
#ifdef DOUBLE_PREC
          call zfft1mx(1,scale,.true.,sp%ysz(1),sp%ysz(2),  &
               wk2_r2c(:,:,k),sp%ysz(1),1,wk2_r2c(:,:,k),sp%ysz(1),1, &
               comm_c2c_y2,info)
#else
          call cfft1mx(1,scale,.true.,sp%ysz(1),sp%ysz(2),  &
               wk2_r2c(:,:,k),sp%ysz(1),1,wk2_r2c(:,:,k),sp%ysz(1),1, &
               comm_c2c_y2,info)
#endif
       end do

       ! ===== Swap Y --> X =====
       allocate (wk3(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
       call transpose_y_to_x(wk2_r2c,wk3,sp)
       
       ! translate half-plus-1-complex-storage into Hermitian storage
       allocate(tmp(ph%xsz(1)))
       do k=1,ph%xsz(3)
          do j=1,ph%xsz(2)
             call to_hermitian(wk3(:,j,k), ph%xsz(1), tmp)
             out_r(1:ph%xsz(1),j,k) = tmp(1:ph%xsz(1))
          end do
       end do
       deallocate(tmp)
       out_r = out_r * sqrt(real(ph%xsz(1),kind=mytype))

       ! ===== 1D FFTs in X =====
#ifdef DOUBLE_PREC
       call zdfftm(ph%xsz(2)*ph%xsz(3),ph%xsz(1),out_r,comm_c2r_x,info)
#else
       call csfftm(ph%xsz(2)*ph%xsz(3),ph%xsz(1),out_r,comm_c2r_x,info)
#endif

    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in X =====
#ifndef OVERWRITE
       allocate(wk1(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
#endif

#ifdef OVERWRITE

#ifdef DOUBLE_PREC
       call zfft1mx(1,scale,.true.,sp%xsz(2)*sp%xsz(3),sp%xsz(1), &
            in_c,1,sp%xsz(1),in_c,1,sp%xsz(1),comm_c2c_x2,info)
#else
       call cfft1mx(1,scale,.true.,sp%xsz(2)*sp%xsz(3),sp%xsz(1), &
            in_c,1,sp%xsz(1),in_c,1,sp%xsz(1),comm_c2c_x2,info)
#endif

#else

#ifdef DOUBLE_PREC
       call zfft1mx(1,scale,.false.,sp%xsz(2)*sp%xsz(3),sp%xsz(1), &
            in_c,1,sp%xsz(1),wk1,1,sp%xsz(1),comm_c2c_x2,info)
#else
       call cfft1mx(1,scale,.false.,sp%xsz(2)*sp%xsz(3),sp%xsz(1), &
            in_c,1,sp%xsz(1),wk1,1,sp%xsz(1),comm_c2c_x2,info)
#endif

#endif

       ! ===== Swap X --> Y =====
#ifdef OVERWRITE
       call transpose_x_to_y(in_c,wk2_r2c,sp)
#else
       call transpose_x_to_y(wk1,wk2_r2c,sp)
#endif

       ! ===== 1D FFTs in Y =====

       do k=1,sp%ysz(3) ! compute one z-plane at a time
#ifdef DOUBLE_PREC
          call zfft1mx(1,scale,.true.,sp%ysz(1),sp%ysz(2),  &
               wk2_r2c(:,:,k),sp%ysz(1),1,wk2_r2c(:,:,k),sp%ysz(1),1, &
               comm_c2c_y2,info)
#else
          call cfft1mx(1,scale,.true.,sp%ysz(1),sp%ysz(2),  &
               wk2_r2c(:,:,k),sp%ysz(1),1,wk2_r2c(:,:,k),sp%ysz(1),1, &
               comm_c2c_y2,info)
#endif
       end do

       ! ===== Swap Y --> Z =====
       allocate (wk3(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
       call transpose_y_to_z(wk2_r2c,wk3,sp)

       ! ===== 1D FFTs in Z =====
       ! note that there is no expert driver to perform multiple 1D c2r
       ! FFTs in ACML --> need to copy numbers into buffers and then
       ! make multiple calls to simple driver.
       allocate(zbuf_r(ph%zsz(3)))
       allocate(zbuf_c(sp%zsz(3)))
       do j=1,ph%zsz(2)
          do i=1,ph%zsz(1)
             ! copy data set along Z into a buffer
             do k=1,sp%zsz(3) 
                zbuf_c(k) = wk3(i,j,k)
             end do
             ! convert complex storage to Hermitian storage
             call to_hermitian(zbuf_c,ph%zsz(3),zbuf_r)
             ! 1D c2r FFT
#ifdef DOUBLE_PREC
             call zdfft(1,ph%zsz(3),zbuf_r,comm_c2r_z,info)
#else
             call csfft(1,ph%zsz(3),zbuf_r,comm_c2r_z,info)
#endif
             ! copy back into 3D data structure
             do k=1,ph%zsz(3)
                out_r(i,j,k) = zbuf_r(k)
             end do
          end do
       end do
       ! remove ACML scaling, the parallel library never scales anything
       out_r = out_r * sqrt(real(ph%zsz(3),kind=mytype))

    end if

    return
  end subroutine fft_3d_c2r


  ! Two utility routines to convert internal storage format

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Rearrange Hermitian storage data as half-plus-1-complex-storage data
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine to_complex(in,n,out)
    
    implicit none
    
    integer, intent(IN) :: n
    real(mytype), dimension(0:n-1), intent(IN) :: in
    complex(mytype), dimension(0:n/2), intent(OUT) :: out
    
    integer :: i
    
    ! Let out(i) be the full-complex spectral representation of real input
    ! Let 'in' be an Hermitian storage array of length 'n' (0-based)
    !  - in(i) contains the real part of out(i) for i=0,...,n/2
    !  - in(n−i) contains the imaginary part of out(i) for i=1,...,(n−1)/2

    out(0) = cmplx(in(0),0._mytype,kind=mytype)
    
    if (n == n/2*2) then   ! n is even, n/2 is larger than (n-1)/2 by 1
       do i=1,(n-1)/2
          out(i) = cmplx(in(i),in(n-i),kind=mytype)
       end do
       out(n/2) = cmplx(in(n/2),0._mytype,kind=mytype)
    else                   ! n is odd, then n/2 == (n-1)/2 
       do i=1,n/2
          out(i) = cmplx(in(i),in(n-i),kind=mytype)
       end do
    end if
    
    return
  end subroutine to_complex

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! The opposite of the above
  !   Also need to be conjudated before inverse transform
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine to_hermitian(in,n,out)
    
    implicit none
    
    integer, intent(IN) :: n
    complex(mytype), dimension(0:n/2), intent(IN) :: in
    real(mytype), dimension(0:n-1), intent(OUT) :: out
    
    integer :: i

    out(0) = real(in(0),kind=mytype)
    
    if (n == n/2*2) then   ! n is even, n/2 is larger than (n-1)/2 by 1
       do i=1,(n-1)/2
          out(i) = real(in(i),kind=mytype)
          out(n-i) = -aimag(in(i))
       end do
       out(n/2) = real(in(n/2), kind=mytype)
    else                   ! n is odd, then n/2 == (n-1)/2 
       do i=1,n/2
          out(i) = real(in(i),kind=mytype)
          out(n-i) = -aimag(in(i))
       end do
    end if

    return
  end subroutine to_hermitian

  
end module decomp_2d_fft


==> anc/2decomp_fft/src/fft_common.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contains common code shared by all FFT engines

  integer, parameter, public :: DECOMP_2D_FFT_FORWARD = -1
  integer, parameter, public :: DECOMP_2D_FFT_BACKWARD = 1
  
  ! Physical space data can be stored in either X-pencil or Z-pencil
  integer, parameter, public :: PHYSICAL_IN_X = 1
  integer, parameter, public :: PHYSICAL_IN_Z = 3 

  integer, save :: format                 ! input X-pencil or Z-pencil
  
  ! The libary can only be initialised once
  logical, save :: initialised = .false. 

  ! Global size of the FFT
  integer, save :: nx_fft, ny_fft, nz_fft

  ! 2D processor grid
  integer, save, dimension(2) :: dims

  ! Decomposition objects
  TYPE(DECOMP_INFO), save :: ph  ! physical space
  TYPE(DECOMP_INFO), save :: sp  ! spectral space

  ! Workspace to store the intermediate Y-pencil data
  ! *** TODO: investigate how to use only one workspace array
  complex(mytype), allocatable, dimension(:,:,:) :: wk2_c2c, wk2_r2c
  complex(mytype), allocatable, dimension(:,:,:) :: wk13

  public :: decomp_2d_fft_init, decomp_2d_fft_3d, &
       decomp_2d_fft_finalize, decomp_2d_fft_get_size
  
  ! Declare generic interfaces to handle different inputs
  
  interface decomp_2d_fft_init
     module procedure fft_init_noarg
     module procedure fft_init_arg
     module procedure fft_init_general
  end interface
  
  interface decomp_2d_fft_3d
     module procedure fft_3d_c2c
     module procedure fft_3d_r2c
     module procedure fft_3d_c2r
  end interface

  
contains
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Initialise the FFT module
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_init_noarg
    
    implicit none
    
    call fft_init_arg(PHYSICAL_IN_X)  ! default input is X-pencil data
    
    return
  end subroutine fft_init_noarg

  subroutine fft_init_arg(pencil)     ! allow to handle Z-pencil input

    implicit none

    integer, intent(IN) :: pencil

    call fft_init_general(pencil, nx_global, ny_global, nz_global)

    return
  end subroutine fft_init_arg

  ! Initialise the FFT library to perform arbitrary size transforms
  subroutine fft_init_general(pencil, nx, ny, nz)

    implicit none

    integer, intent(IN) :: pencil
    integer, intent(IN) :: nx, ny, nz

    logical, dimension(2) :: dummy_periods
    integer, dimension(2) :: dummy_coords
    integer :: status, errorcode, ierror

    if (initialised) then
       errorcode = 4
       call decomp_2d_abort(errorcode, &
            'FFT library should only be initialised once')
    end if
    
    format = pencil
    nx_fft = nx
    ny_fft = ny
    nz_fft = nz

    ! determine the processor grid in use
    call MPI_CART_GET(DECOMP_2D_COMM_CART_X, 2, &
         dims, dummy_periods, dummy_coords, ierror)

    ! for c2r/r2c interface:
    ! if in physical space, a real array is of size: nx*ny*nz
    ! in spectral space, the complex array is of size:
    !         (nx/2+1)*ny*nz, if PHYSICAL_IN_X
    !      or nx*ny*(nz/2+1), if PHYSICAL_IN_Z

    call decomp_info_init(nx, ny, nz, ph)
    if (format==PHYSICAL_IN_X) then
       call decomp_info_init(nx/2+1, ny, nz, sp)
    else if (format==PHYSICAL_IN_Z) then
       call decomp_info_init(nx, ny, nz/2+1, sp)
    end if

    allocate(wk2_c2c(ph%ysz(1),ph%ysz(2),ph%ysz(3)), STAT=status)
    allocate(wk2_r2c(sp%ysz(1),sp%ysz(2),sp%ysz(3)), STAT=status)
    if (format==PHYSICAL_IN_X) then
       allocate(wk13(sp%xsz(1),sp%xsz(2),sp%xsz(3)), STAT=status)
    else if (format==PHYSICAL_IN_Z) then
       allocate(wk13(sp%zsz(1),sp%zsz(2),sp%zsz(3)), STAT=status)
    end if
    if (status /= 0) then
       errorcode = 3
       call decomp_2d_abort(errorcode, &
            'Out of memory when initialising FFT')
    end if

    call init_fft_engine
    
    initialised = .true.
    
    return
  end subroutine fft_init_general

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Final clean up
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_2d_fft_finalize
    
    implicit none

    call decomp_info_finalize(ph)
    call decomp_info_finalize(sp)

    deallocate(wk2_c2c, wk2_r2c, wk13)

    call finalize_fft_engine

    initialised = .false.

    return
  end subroutine decomp_2d_fft_finalize


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Return the size, starting/ending index of the distributed array 
  !  whose global size is (nx/2+1)*ny*nz, for defining data structures
  !  in r2c and c2r interfaces
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_2d_fft_get_size(istart, iend, isize)
    
    implicit none
    integer, dimension(3), intent(OUT) :: istart, iend, isize
    
    if (format==PHYSICAL_IN_X) then
       istart = sp%zst
       iend   = sp%zen
       isize  = sp%zsz
    else if (format==PHYSICAL_IN_Z) then
       istart = sp%xst
       iend   = sp%xen
       isize  = sp%xsz
    end if
    
    return
  end subroutine decomp_2d_fft_get_size


==> anc/2decomp_fft/src/fft_common_3d.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contains 3D c2c/r2c/c2r transform subroutines which are
! identical for several FFT engines 

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D FFT - complex to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2c(in, out, isign)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(INOUT) :: in
    complex(mytype), dimension(:,:,:), intent(OUT) :: out
    integer, intent(IN) :: isign

#ifndef OVERWRITE
    complex(mytype), allocatable, dimension(:,:,:) :: wk1
#endif

    if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_FORWARD .OR.  &
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       
       ! ===== 1D FFTs in X =====
#ifdef OVERWRITE
       call c2c_1m_x(in,isign,ph)
#else
       allocate (wk1(ph%xsz(1),ph%xsz(2),ph%xsz(3)))
       wk1 = in
       call c2c_1m_x(wk1,isign,ph)
#endif

       ! ===== Swap X --> Y; 1D FFTs in Y =====

       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_x_to_y(in,wk2_c2c,ph)
#else
          call transpose_x_to_y(wk1,wk2_c2c,ph)
#endif
          call c2c_1m_y(wk2_c2c,isign,ph)
       else
#ifdef OVERWRITE
          call c2c_1m_y(in,isign,ph)
#else
          call c2c_1m_y(wk1,isign,ph)
#endif
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_c2c,out,ph)
       else
#ifdef OVERWRITE
          call transpose_y_to_z(in,out,ph)
#else
          call transpose_y_to_z(wk1,out,ph)
#endif
       end if
       call c2c_1m_z(out,isign,ph)

    else if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_BACKWARD &
         .OR. & 
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_FORWARD) then

       ! ===== 1D FFTs in Z =====
#ifdef OVERWRITE
       call c2c_1m_z(in,isign,ph)
#else
       allocate (wk1(ph%zsz(1),ph%zsz(2),ph%zsz(3)))
       wk1 = in
       call c2c_1m_z(wk1,isign,ph)
#endif

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_z_to_y(in,wk2_c2c,ph)
#else
          call transpose_z_to_y(wk1,wk2_c2c,ph)
#endif
          call c2c_1m_y(wk2_c2c,isign,ph)
       else  ! out==wk2_c2c if 1D decomposition
#ifdef OVERWRITE
          call transpose_z_to_y(in,out,ph)
#else
          call transpose_z_to_y(wk1,out,ph)
#endif
          call c2c_1m_y(out,isign,ph)
       end if

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_c2c,out,ph)
       end if
       call c2c_1m_x(out,isign,ph)
       
    end if

    return
  end subroutine fft_3d_c2c

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D forward FFT - real to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_r2c(in_r, out_c)
    
    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN) :: in_r
    complex(mytype), dimension(:,:,:), intent(OUT) :: out_c

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in X =====
       call r2c_1m_x(in_r,wk13)

       ! ===== Swap X --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
          call transpose_x_to_y(wk13,wk2_r2c,sp)
          call c2c_1m_y(wk2_r2c,-1,sp)
       else
          call c2c_1m_y(wk13,-1,sp)
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_r2c,out_c,sp)
       else
          call transpose_y_to_z(wk13,out_c,sp)
       end if
       call c2c_1m_z(out_c,-1,sp)
                
    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in Z =====
       call r2c_1m_z(in_r,wk13)

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
          call transpose_z_to_y(wk13,wk2_r2c,sp)
          call c2c_1m_y(wk2_r2c,-1,sp)
       else  ! out_c==wk2_r2c if 1D decomposition
          call transpose_z_to_y(wk13,out_c,sp)
          call c2c_1m_y(out_c,-1,sp)
       end if

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_r2c,out_c,sp)
       end if
       call c2c_1m_x(out_c,-1,sp)

    end if
    
    return
  end subroutine fft_3d_r2c
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D inverse FFT - complex to real
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2r(in_c, out_r)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(INOUT) :: in_c
    real(mytype), dimension(:,:,:), intent(OUT) :: out_r

#ifndef OVERWRITE
    complex(mytype), allocatable, dimension(:,:,:) :: wk1
#endif

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in Z =====
#ifdef OVERWRITE
       call c2c_1m_z(in_c,1,sp)       
#else
       allocate(wk1(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
       wk1 = in_c
       call c2c_1m_z(wk1,1,sp)
#endif

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
#ifdef OVERWRITE
       call transpose_z_to_y(in_c,wk2_r2c,sp)
#else
       call transpose_z_to_y(wk1,wk2_r2c,sp)
#endif
       call c2c_1m_y(wk2_r2c,1,sp)

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_r2c,wk13,sp)
          call c2r_1m_x(wk13,out_r)
       else
          call c2r_1m_x(wk2_r2c,out_r)
       end if

    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in X =====
#ifdef OVERWRITE
       call c2c_1m_x(in_c,1,sp)
#else
       allocate(wk1(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
       wk1 = in_c
       call c2c_1m_x(wk1,1,sp)
#endif

       ! ===== Swap X --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_x_to_y(in_c,wk2_r2c,sp)
#else
          call transpose_x_to_y(wk1,wk2_r2c,sp)
#endif
          call c2c_1m_y(wk2_r2c,1,sp)
       else  ! in_c==wk2_r2c if 1D decomposition
#ifdef OVERWRITE
          call c2c_1m_y(in_c,1,sp)
#else
          call c2c_1m_y(wk1,1,sp)
#endif
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_r2c,wk13,sp)
       else
#ifdef OVERWRITE
          call transpose_y_to_z(in_c,wk13,sp)
#else
          call transpose_y_to_z(wk1,wk13,sp)
#endif
       end if
       call c2r_1m_z(wk13,out_r)

    end if

    return
  end subroutine fft_3d_c2r


==> anc/2decomp_fft/src/fft_essl.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the ESSL implementation of the FFT library

module decomp_2d_fft
  
  use decomp_2d  ! 2D decomposition module
  use glassman
  
  implicit none
  
  private        ! Make everything private unless declared public

  ! engine-specific global variables

  ! always perform unscaled FFTs
  real(mytype), parameter :: scale=1.0_mytype

  ! number of supported transform lengths
  integer, parameter :: MAGIC=451

  ! work space
  integer, save :: naux1, naux2, naux3
  double precision, allocatable, dimension(:) :: aux1, aux2, aux3
  complex(mytype), allocatable, dimension(:) :: buf, scratch

  ! ESSL has a list of acceptable lengths for transforms
  !  - if winthin this list, use ESSL calls directly
  !  - if not, use the less efficient generic implementation
  logical, save :: x_goodsize, y_goodsize, z_goodsize

  ! common code used for all engines, including global variables, 
  ! generic interface definitions and several subroutines
#include "fft_common.f90"

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time initialisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_fft_engine

    implicit none

    integer, dimension(MAGIC) :: lengths
    integer :: bufsize, tmp1, tmp2

    if (nrank==0) then
       write(*,*) ' '
       write(*,*) '***** Using the ESSL engine *****'
       write(*,*) ' '
    end if

    ! Most ESSL FFT routines work on a limited set of sample size
    call get_acceptable_length(lengths)

    if (binarySearch(lengths, nx_fft)==0) then
       x_goodsize = .false.
    else
       x_goodsize = .true.
    end if
    if (binarySearch(lengths, ny_fft)==0) then
       y_goodsize = .false.
    else
       y_goodsize = .true.
    end if
    if (binarySearch(lengths, nz_fft)==0) then
       z_goodsize = .false.
    else
       z_goodsize = .true.
    end if

    if (nrank==0) then
       if ( (.not.x_goodsize) .or. (.not.y_goodsize) &
            .or. (.not.z_goodsize) ) then
          write(*,*) '***WARNING***: sample size not supported by ESSL.'
          write(*,*) 'Please consult the ESSL documentation for detail.'
          write(*,*) '2DECOMP&FFT will use alternative FFT algorithms.'
          write(*,*) 'You will still get the correct results.'
          write(*,*) 'But performance of your application may suffer.'
       end if
    end if

    ! allocate ESSL work space
    call cftd_wk(naux1, naux2)
    call cft_wk(tmp1, tmp2)
    naux1 = max(naux1, tmp1)
    naux2 = max(naux2, tmp2)
    call rcft_wk(tmp1, tmp2)
    naux1 = max(naux1, tmp1)
    naux2 = max(naux2, tmp2)
    naux3 = 1 ! not in use by ESSL but exists for migration purpose
    !if (nrank==0) then
    !   write(*,*) '3D problem size:', ph%xsz(1), ph%ysz(2), ph%zsz(3)
    !   write(*,*) 'Work array size:', naux1, naux2
    !end if
    allocate(aux1(naux1))
    allocate(aux2(naux2))
    allocate(aux3(naux3))

    ! work space by generic algorithm for FFT sizes unsupported by ESSL
    bufsize = max(ph%xsz(1),ph%zsz(3))
    allocate(buf(bufsize))
    allocate(scratch(bufsize))

    return
  end subroutine init_fft_engine
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time finalisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine finalize_fft_engine

    implicit none

    deallocate(aux1, aux2, aux3)
    deallocate(buf, scratch)

    return
  end subroutine finalize_fft_engine


  ! Following routines calculate multiple one-dimensional FFTs to form 
  ! the basis of three-dimensional FFTs.

  ! *** NOTE, in ESSL forward transforms have isign>0 and backward ones
  ! have isign<0. This is different from other FFT libraries. 

  ! c2c transform, multiple 1D FFTs in x direction
  subroutine c2c_1m_x(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    if (x_goodsize) then
#ifdef DOUBLE_PREC
       call dcft(1,inout,1,decomp%xsz(1),inout,1,decomp%xsz(1), &
            decomp%xsz(1),decomp%xsz(2)*decomp%xsz(3) &
            ,-isign,scale,aux1,naux1,aux2,naux2)
       call dcft(0,inout,1,decomp%xsz(1),inout,1,decomp%xsz(1), &
            decomp%xsz(1),decomp%xsz(2)*decomp%xsz(3) &
            ,-isign,scale,aux1,naux1,aux2,naux2)
#else
       call scft(1,inout,1,decomp%xsz(1),inout,1,decomp%xsz(1), &
            decomp%xsz(1),decomp%xsz(2)*decomp%xsz(3) &
            ,-isign,scale,aux1,naux1,aux2,naux2)
       call scft(0,inout,1,decomp%xsz(1),inout,1,decomp%xsz(1), &
            decomp%xsz(1),decomp%xsz(2)*decomp%xsz(3) &
            ,-isign,scale,aux1,naux1,aux2,naux2)
#endif
    else
#ifdef DOUBLE_PREC
       call dcftd(1,1,inout,1,decomp%xsz(1),inout,1,decomp%xsz(1), &
            decomp%xsz(1),decomp%xsz(2)*decomp%xsz(3) &
            ,-isign,scale,aux1,naux1,aux2,naux2)
       call dcftd(0,1,inout,1,decomp%xsz(1),inout,1,decomp%xsz(1), &
            decomp%xsz(1),decomp%xsz(2)*decomp%xsz(3) &
            ,-isign,scale,aux1,naux1,aux2,naux2)
#else
       call scftd(1,1,inout,1,decomp%xsz(1),inout,1,decomp%xsz(1), &
            decomp%xsz(1),decomp%xsz(2)*decomp%xsz(3) &
            ,-isign,scale,aux1,naux1,aux2,naux2)
       call scftd(0,1,inout,1,decomp%xsz(1),inout,1,decomp%xsz(1), &
            decomp%xsz(1),decomp%xsz(2)*decomp%xsz(3) &
            ,-isign,scale,aux1,naux1,aux2,naux2)
#endif          
    end if
    
    return
    
  end subroutine c2c_1m_x


  ! c2c transform, multiple 1D FFTs in y direction
  subroutine c2c_1m_y(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: k

    if (y_goodsize) then
#ifdef DOUBLE_PREC
       call dcft(1,inout,decomp%ysz(1),1,inout,decomp%ysz(1),1, &
            decomp%ysz(2),decomp%ysz(1), &
            -isign,scale,aux1,naux1,aux2,naux2)
       do k=1,decomp%ysz(3)
          call dcft(0,inout(:,:,k),decomp%ysz(1),1,inout(:,:,k), &
               decomp%ysz(1),1,decomp%ysz(2),decomp%ysz(1), &
               -isign,scale,aux1,naux1,aux2,naux2)
       end do
#else
       call scft(1,inout,decomp%ysz(1),1,inout,decomp%ysz(1),1, &
            decomp%ysz(2),decomp%ysz(1), &
            -isign,scale,aux1,naux1,aux2,naux2)
       do k=1,decomp%ysz(3)
          call scft(0,inout(:,:,k),decomp%ysz(1),1,inout(:,:,k), &
               decomp%ysz(1),1,decomp%ysz(2),decomp%ysz(1), &
               -isign,scale,aux1,naux1,aux2,naux2)
       end do
#endif    
    else
#ifdef DOUBLE_PREC
       call dcftd(1,1,inout,decomp%ysz(1),1,inout,decomp%ysz(1),1, &
            decomp%ysz(2),decomp%ysz(1), &
            -isign,scale,aux1,naux1,aux2,naux2)
       do k=1,decomp%ysz(3)
          call dcftd(0,1,inout(:,:,k),decomp%ysz(1),1,inout(:,:,k), &
               decomp%ysz(1),1,decomp%ysz(2),decomp%ysz(1), &
               -isign,scale,aux1,naux1,aux2,naux2)
       enddo
#else
       call scftd(1,1,inout,decomp%ysz(1),1,inout,decomp%ysz(1),1, &
            decomp%ysz(2),decomp%ysz(1), &
            -isign,scale,aux1,naux1,aux2,naux2)
       do k=1,decomp%ysz(3)
          call scftd(0,1,inout(:,:,k),decomp%ysz(1),1,inout(:,:,k), &
               decomp%ysz(1),1,decomp%ysz(2),decomp%ysz(1), &
               -isign,scale,aux1,naux1,aux2,naux2)
       enddo
#endif
    end if

    return

  end subroutine c2c_1m_y


  ! c2c transform, multiple 1D FFTs in z direction
  subroutine c2c_1m_z(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT)  :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    if (z_goodsize) then
#ifdef DOUBLE_PREC
       call dcft(1,inout,decomp%zsz(1)*decomp%zsz(2),1,inout, &
            decomp%zsz(1)*decomp%zsz(2),1,decomp%zsz(3), &
            decomp%zsz(1)*decomp%zsz(2), &
            -isign,scale,aux1,naux1,aux2,naux2)
       call dcft(0,inout,decomp%zsz(1)*decomp%zsz(2),1,inout, &
            decomp%zsz(1)*decomp%zsz(2),1,decomp%zsz(3), &
            decomp%zsz(1)*decomp%zsz(2), &
            -isign,scale,aux1,naux1,aux2,naux2)
#else
       call scft(1,inout,decomp%zsz(1)*decomp%zsz(2),1,inout, &
            decomp%zsz(1)*decomp%zsz(2),1,decomp%zsz(3), &
            decomp%zsz(1)*decomp%zsz(2), &
            -isign,scale,aux1,naux1,aux2,naux2)
       call scft(0,inout,decomp%zsz(1)*decomp%zsz(2),1,inout, &
            decomp%zsz(1)*decomp%zsz(2),1,decomp%zsz(3), &
            decomp%zsz(1)*decomp%zsz(2), &
            -isign,scale,aux1,naux1,aux2,naux2)
#endif
    else
#ifdef DOUBLE_PREC
       call dcftd(1,1,inout,decomp%zsz(1)*decomp%zsz(2),1,inout, &
            decomp%zsz(1)*decomp%zsz(2),1,decomp%zsz(3), &
            decomp%zsz(1)*decomp%zsz(2), &
            -isign,scale,aux1,naux1,aux2,naux2)
       call dcftd(0,1,inout,decomp%zsz(1)*decomp%zsz(2),1,inout, &
            decomp%zsz(1)*decomp%zsz(2),1,decomp%zsz(3), &
            decomp%zsz(1)*decomp%zsz(2), &
            -isign,scale,aux1,naux1,aux2,naux2)
#else
       call scftd(1,1,inout,decomp%zsz(1)*decomp%zsz(2),1,inout, &
            decomp%zsz(1)*decomp%zsz(2),1,decomp%zsz(3), &
            decomp%zsz(1)*decomp%zsz(2), &
            -isign,scale,aux1,naux1,aux2,naux2)
       call scftd(0,1,inout,decomp%zsz(1)*decomp%zsz(2),1,inout, &
            decomp%zsz(1)*decomp%zsz(2),1,decomp%zsz(3), &
            decomp%zsz(1)*decomp%zsz(2), &
            -isign,scale,aux1,naux1,aux2,naux2)
#endif
    end if

    return

  end subroutine c2c_1m_z


  ! r2c transform, multiple 1D FFTs in x direction
  subroutine r2c_1m_x(input, output)

    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k
    
    if (x_goodsize) then
#ifdef DOUBLE_PREC
       call drcft(1,input,ph%xsz(1),output,sp%xsz(1), &
            ph%xsz(1),ph%xsz(2)*ph%xsz(3),1,scale, &
            aux1,naux1,aux2,naux2,aux3,naux3)
       call drcft(0,input,ph%xsz(1),output,sp%xsz(1), &
            ph%xsz(1),ph%xsz(2)*ph%xsz(3),1,scale, &
            aux1,naux1,aux2,naux2,aux3,naux3)
#else
       call srcft(1,input,ph%xsz(1),output,sp%xsz(1), &
            ph%xsz(1),ph%xsz(2)*ph%xsz(3),1,scale, &
            aux1,naux1,aux2,naux2,aux3,naux3)
       call srcft(0,input,ph%xsz(1),output,sp%xsz(1), &
            ph%xsz(1),ph%xsz(2)*ph%xsz(3),1,scale, &
            aux1,naux1,aux2,naux2,aux3,naux3)
#endif
    else
       ! For tranfer lengths not supported by ESSL, using generic
       do k=1,ph%xsz(3)
          do j=1,ph%xsz(2)
             do i=1,ph%xsz(1)
                buf(i) = cmplx(input(i,j,k),0._mytype, kind=mytype)
             end do
             call spcfft(buf,ph%xsz(1),-1,scratch)
             do i=1,sp%xsz(1)
                output(i,j,k) = buf(i)
             end do
          end do
       end do
    end if

    return

  end subroutine r2c_1m_x


  ! r2c transform, multiple 1D FFTs in z direction
  subroutine r2c_1m_z(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(IN)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k

    ! ESSL doesn't support non-stride-1 r2c transform
    ! use the 'generic' implementation here
    
    do j=1,ph%zsz(2)
       do i=1,ph%zsz(1)
          do k=1,ph%zsz(3)
             buf(k) = cmplx(input(i,j,k),0._mytype, kind=mytype)
          end do
          call spcfft(buf,ph%zsz(3),-1,scratch)
          do k=1,sp%zsz(3)
             output(i,j,k) = buf(k)
          end do
       end do
    end do

    return

  end subroutine r2c_1m_z


  ! c2r transform, multiple 1D FFTs in x direction
  subroutine c2r_1m_x(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(IN)  ::  input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k

    if (x_goodsize) then
#ifdef DOUBLE_PREC
       call dcrft(1,input,sp%xsz(1),output,ph%xsz(1), &
            ph%xsz(1),ph%xsz(2)*ph%xsz(3),-1,scale, &
            aux1,naux1,aux2,naux2,aux3,naux3)
       call dcrft(0,input,sp%xsz(1),output,ph%xsz(1), &
            ph%xsz(1),ph%xsz(2)*ph%xsz(3),-1,scale, &
            aux1,naux1,aux2,naux2,aux3,naux3)
#else
       call scrft(1,input,sp%xsz(1),output,ph%xsz(1), &
            ph%xsz(1),ph%xsz(2)*ph%xsz(3),-1,scale, &
            aux1,naux1,aux2,naux2,aux3,naux3)
       call scrft(0,input,sp%xsz(1),output,ph%xsz(1), &
            ph%xsz(1),ph%xsz(2)*ph%xsz(3),-1,scale, &
            aux1,naux1,aux2,naux2,aux3,naux3)
#endif
    else
       ! For tranfer lengths not supported by ESSL, using generic
       do k=1,ph%xsz(3)
          do j=1,ph%xsz(2)
             do i=1,ph%xsz(1)/2+1
                buf(i) = input(i,j,k)
             end do
             do i=ph%xsz(1)/2+2,ph%xsz(1)
                buf(i) =  conjg(buf(ph%xsz(1)+2-i))
             end do
             call spcfft(buf,ph%xsz(1),1,scratch)
             do i=1,ph%xsz(1)
                output(i,j,k) = real(buf(i), kind=mytype)
             end do
          end do
       end do
    end if

    return

  end subroutine c2r_1m_x


  ! c2r transform, multiple 1D FFTs in z direction
  subroutine c2r_1m_z(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(IN)  ::  input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k

    ! ESSL doesn't support non-stride-1 c2r transform
    ! use the 'generic' implementation here
    do j=1,ph%zsz(2)
       do i=1,ph%zsz(1)
          do k=1,ph%zsz(3)/2+1
             buf(k) = input(i,j,k)
          end do
          do k=ph%zsz(3)/2+2,ph%zsz(3)
             buf(k) =  conjg(buf(ph%zsz(3)+2-k))
          end do
          call spcfft(buf,ph%zsz(3),1,scratch)
          do k=1,ph%zsz(3)
             output(i,j,k) = real(buf(k), kind=mytype)
          end do
       end do
    end do

    return

  end subroutine c2r_1m_z


#include "fft_common_3d.f90"


  ! Acceptable length for transforms - read ESSL document for details
  subroutine get_acceptable_length(values)

    implicit none

    integer, dimension(MAGIC), intent(OUT) :: values
    integer, parameter :: nh=25,ni=2,nj=1,nk=1,nm=1
    integer, parameter :: nmax=37748736
    integer, parameter :: dbl=kind(0.0D0)
    
    integer :: h,i,j,k,m, counter
    double precision :: tmp
    
    counter = 1
    do h=1,nh
       do i=0,ni
          do j=0,nj
             do k=0,nk
                do m=0,nm
                   ! use a double precision number to avoid overflow
                   tmp = real(2**h, kind=dbl)*3**i*5**j*7**k*11**m
                   if (tmp>real(nmax+1, kind=dbl)) then
                      exit
                   else
                      values(counter) = 2**h*3**i*5**j*7**k*11**m
                      counter = counter + 1
                   end if
                end do
             end do
          end do
       end do
    end do
    
    call hpsort(counter-1,values) ! sort acceptable lengths

    return
  end subroutine get_acceptable_length


  ! Sorts an array in ascending order by the Heapsort method
  ! The Heapsort method is a N Log2 N algorithm
  subroutine hpsort(N,A)
    
    implicit none
    
    integer, intent(IN) :: N
    integer, dimension(N), intent(INOUT) :: A

    integer :: L,IR,RA,I,J
    
    L=N/2+1
    IR=N
    
    do
       if (L>1) then
          L=L-1
          RA=A(L)
       else
          RA=A(IR)
          A(IR)=A(1)
          IR=IR-1
          if (IR==1) then
             A(1)=RA
             exit
          end if
       end if
       I=L
       J=L+L
       
       do
          if (J>IR) exit
          if (J<IR) then
             if (A(J)<A(J+1)) J=J+1
          end if
          if (RA<A(J)) then
             A(I)=A(J)
             I=J 
             J=J+J
          else
             J=IR+1
          end if
       end do
       
       A(I)=RA
    end do
    
    return
  end subroutine hpsort
  
  ! binary serach
  function binarySearch(a, value)
    integer                     :: binarySearch
    integer, intent(in), target :: a(:)
    integer, intent(in)         :: value
    integer, pointer            :: p(:)
    integer                     :: mid, offset
    
    p => a
    binarySearch = 0
    offset = 0
    do while (size(p) > 0)
       mid = size(p)/2 + 1
       if (p(mid) > value) then
          p => p(:mid-1)
       else if (p(mid) < value) then
          offset = offset + mid
          p => p(mid+1:)
       else
          binarySearch = offset + mid    ! SUCCESS!!
          return
       end if
    end do
  end function binarySearch
  

  ! work array sizes for SCFTD/DCFTD
  subroutine cftd_wk(naux_1, naux_2)

    implicit none
    
    integer, intent(OUT) :: naux_1, naux_2
    integer :: maxdim, mindim

    ! enough work space for the largest dimension
    maxdim = max(ph%xsz(1), ph%ysz(2))
    maxdim = max(maxdim, ph%zsz(3))
    mindim = min(ph%xsz(1), ph%ysz(2))
    mindim = min(mindim, ph%zsz(3))

#ifdef DOUBLE_PREC
    if (maxdim>1024) then
       naux_1 = 60000 + int(28.24*maxdim)
    else
       naux_1 = 30000
    end if
    if (maxdim<252) then
       naux_2 = 20000
    else
       naux_2 = 20000 + (2*maxdim+256)*int(min(64,mindim)+17.12)
    end if
#else
    if (maxdim>2048) then
       naux_1 = 60000 + int(14.12*maxdim)
    else
       naux_1 = 30000
    end if
    if (maxdim<252) then
       naux_2 = 20000
    else
       naux_2 = 20000 + (maxdim+256)*int(min(64,mindim)+8.56)
    end if
#endif

    return
  end subroutine cftd_wk

  ! work array sizes for SCFT/DCFT
  subroutine cft_wk(naux_1, naux_2)

    implicit none
    
    integer, intent(OUT) :: naux_1, naux_2
    integer :: maxdim, tmp

    ! enough work space for the largest dimension
    maxdim = max(ph%xsz(1), ph%ysz(2))
    maxdim = max(maxdim, ph%zsz(3))

#ifdef DOUBLE_PREC
    if (maxdim>2048) then
       naux_1 = 20000 + int(2.28*maxdim)
    else
       naux_1 = 20000
    end if
    ! naux2 also dependent on input stride, treat each directions
    ! X (always stride 1)
    if (ph%xsz(1)>2048) then
       naux_2 = 20000 + int(2.28*ph%xsz(1))
    else
       naux_2 = 20000
    end if
    ! Y
    if (ph%ysz(2)>2048) then
       tmp = 20000 + int(2.28*ph%ysz(2))
    else
       tmp = 20000
    end if
    if (ph%ysz(2)>=252) tmp = tmp + (2*ph%ysz(2)+256)*min(64,ph%ysz(1))
    naux_2 = max(naux_2, tmp)
    ! Z
    if (ph%zsz(3)>2048) then
       tmp = 20000 + int(2.28*ph%zsz(3))
    else
       tmp = 20000
    end if
    if (ph%zsz(3)>=252) tmp = tmp &
         + (2*ph%zsz(3)+256)*min(64,ph%zsz(1)*ph%zsz(2))
    naux_2 = max(naux_2, tmp)
#else
    if (maxdim>8192) then
       naux_1 = 20000 + int(1.14*maxdim)
    else
       naux_1 = 20000
    end if
    ! naux2 also dependent on input stride, treat each directions
    ! X (always stride 1)
    if (ph%xsz(1)>8192) then
       naux_2 = 20000 + int(1.14*ph%xsz(1))
    else
       naux_2 = 20000
    end if
    ! Y
    if (ph%ysz(2)>8192) then
       tmp = 20000 + int(1.14*ph%ysz(2))
    else
       tmp = 20000
    end if
    if (ph%ysz(2)>=252) tmp = tmp + (ph%ysz(2)+256)*min(64,ph%ysz(1))
    naux_2 = max(naux_2, tmp)
    ! Z
    if (ph%zsz(3)>8192) then
       tmp = 20000 + int(1.14*ph%zsz(3))
    else
       tmp = 20000
    end if
    if (ph%zsz(3)>=252) tmp = tmp &
         + (ph%zsz(3)+256)*min(64,ph%zsz(1)*ph%zsz(2))
    naux_2 = max(naux_2, tmp)
#endif

    ! for r2c/c2r the complex arrays are smaller so enough work space

    return
  end subroutine cft_wk

  ! work array sizes for SRCFT/DRCFT
  subroutine rcft_wk(naux_1, naux_2)

    implicit none
    
    integer, intent(OUT) :: naux_1, naux_2

    ! only do r2c for 1D FFTs in X
#ifdef DOUBLE_PREC
    if (ph%xsz(1)>4096) then
       naux_1 = 20000 + int(1.64*ph%xsz(1))
    else
       naux_1 = 22000
    end if
    if (ph%xsz(1)>4096) then
       naux_2 = 20000 + int(1.14*ph%xsz(1))
    else
       naux_1 = 20000
    end if
#else    
    if (ph%xsz(1)>16384) then
       naux_1 = 20000 + int(0.82*ph%xsz(1))
    else
       naux_1 = 25000
    end if
    if (ph%xsz(1)>16384) then
       naux_2 = 20000 + int(0.57*ph%xsz(1))
    else
       naux_1 = 20000
    end if
#endif
    return
  end subroutine rcft_wk


end module decomp_2d_fft


==> anc/2decomp_fft/src/fft_ffte.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the FFTE implementation of the FFT library
! Note that FFTE only support transform size with prime factor 2/3/5.
! Other sizes are computed by the generic engine.

module decomp_2d_fft
  
  use decomp_2d  ! 2D decomposition module
  use glassman
  
  implicit none
  
  private        ! Make everything private unless declared public

  ! engine-specific global variables
  complex(mytype), allocatable, dimension(:) :: buf, scratch

  logical, save :: x_goodsize, y_goodsize, z_goodsize

  ! common code used for all engines, including global variables, 
  ! generic interface definitions and several subroutines
#include "fft_common.f90"

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time initialisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_fft_engine

    implicit none

    integer :: cbuf_size, errorcode

    if (KIND(0.0) == mytype) then
       errorcode = 5
       call decomp_2d_abort(errorcode, &
            'FFTE engine only suppport double-precision calculations')
    end if

    if (nrank==0) then
       write(*,*) ' '
       write(*,*) '***** Using the FFTE engine *****'
       write(*,*) ' '
    end if

    cbuf_size = max(ph%xsz(1), ph%ysz(2))
    cbuf_size = max(cbuf_size, ph%zsz(3))
    allocate(buf(cbuf_size))
    allocate(scratch(2*cbuf_size))  ! twice space for vffte library

    ! check the transform sizes
    x_goodsize = check_size(ph%xsz(1))
    y_goodsize = check_size(ph%ysz(2))
    z_goodsize = check_size(ph%zsz(3))

    return
  end subroutine init_fft_engine

  ! factorisation routine
#include "factor.f90"

  logical function check_size(nsize)

    integer, intent(IN) :: nsize

    integer, allocatable, dimension(:) :: factors
    integer :: nfact, i

    i = ceiling(log(real(nsize))*1.442695)  ! log_2_N
    allocate(factors(i))

    call primefactors(nsize,factors,nfact)

    check_size = .true.

    do i=1,nfact
       if (factors(i) > 5) then
          check_size = .false.
          exit
       end if
    end do

    return
  end function check_size


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time finalisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine finalize_fft_engine

    implicit none

    deallocate(buf,scratch)

    return
  end subroutine finalize_fft_engine


  ! Following routines calculate multiple one-dimensional FFTs to form 
  ! the basis of three-dimensional FFTs.

  ! c2c transform, multiple 1D FFTs in x direction
  subroutine c2c_1m_x(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: i,j,k
    
    if (x_goodsize) then
       call zfft1d(buf,decomp%xsz(1),0,scratch)
    end if

    do k=1,decomp%xsz(3)
       do j=1,decomp%xsz(2)
          do i=1,decomp%xsz(1)
             buf(i) = inout(i,j,k)
          end do
          if (x_goodsize) then
             call zfft1d(buf,decomp%xsz(1),isign,scratch)
          else
             call spcfft(buf,decomp%xsz(1),isign,scratch)
          end if
          do i=1,decomp%xsz(1)
             inout(i,j,k) = buf(i)
          end do
       end do
    end do

    ! Note FFTE backward transform is scaled, unscale here
    if (x_goodsize .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       inout = inout * real(decomp%xsz(1), kind=mytype)
    end if

    return

  end subroutine c2c_1m_x

  ! c2c transform, multiple 1D FFTs in y direction
  subroutine c2c_1m_y(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: i,j,k

    if (y_goodsize) then
       call zfft1d(buf,decomp%ysz(2),0,scratch)
    end if

    do k=1,decomp%ysz(3)
       do i=1,decomp%ysz(1)
          do j=1,decomp%ysz(2)
             buf(j) = inout(i,j,k)
          end do
          if (y_goodsize) then
             call zfft1d(buf,decomp%ysz(2),isign,scratch)
          else
             call spcfft(buf,decomp%ysz(2),isign,scratch)
          end if
          do j=1,decomp%ysz(2)
             inout(i,j,k) = buf(j)
          end do
       end do
    end do

    if (y_goodsize .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       inout = inout * real(decomp%ysz(2), kind=mytype)
    end if

    return

  end subroutine c2c_1m_y

  ! c2c transform, multiple 1D FFTs in z direction
  subroutine c2c_1m_z(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: i,j,k

    if (z_goodsize) then
       call zfft1d(buf,decomp%zsz(3),0,scratch)
    end if

    do j=1,decomp%zsz(2)
       do i=1,decomp%zsz(1)
          do k=1,decomp%zsz(3)
             buf(k) = inout(i,j,k)
          end do
          if (z_goodsize) then
             call zfft1d(buf,decomp%zsz(3),isign,scratch)
          else
             call spcfft(buf,decomp%zsz(3),isign,scratch)
          end if
          do k=1,decomp%zsz(3)
             inout(i,j,k) = buf(k)
          end do
       end do
    end do

    if (z_goodsize .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       inout = inout * real(decomp%zsz(3), kind=mytype)
    end if

    return

  end subroutine c2c_1m_z

  ! r2c transform, multiple 1D FFTs in x direction
  subroutine r2c_1m_x(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(IN)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k, s1,s2,s3, d1

    s1 = size(input,1)
    s2 = size(input,2)
    s3 = size(input,3)
    d1 = size(output,1)

    if (x_goodsize) then
       call zfft1d(buf,s1,0,scratch)
    end if

    do k=1,s3
       do j=1,s2
          ! The base FFT engine is c2c only, 
          ! needing some pre- and post-processing for r2c
          ! pack real input in complex storage
          do i=1,s1
             buf(i) = cmplx(input(i,j,k),0._mytype, kind=mytype)
          end do
          if (x_goodsize) then
             call zfft1d(buf,s1,-1,scratch)
          else
             call spcfft(buf,s1,-1,scratch)
          end if
          ! note d1 ~ s1/2+1
          ! simply drop the redundant part of the complex output
          do i=1,d1
             output(i,j,k) = buf(i)
          end do
       end do
    end do

    return

  end subroutine r2c_1m_x

  ! r2c transform, multiple 1D FFTs in z direction
  subroutine r2c_1m_z(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(IN)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k, s1,s2,s3, d3

    s1 = size(input,1)
    s2 = size(input,2)
    s3 = size(input,3)
    d3 = size(output,3)

    if (z_goodsize) then
       call zfft1d(buf,s3,0,scratch)
    end if

    do j=1,s2
       do i=1,s1
          do k=1,s3
             buf(k) = cmplx(input(i,j,k),0._mytype, kind=mytype)
          end do
          if (z_goodsize) then
             call zfft1d(buf,s3,-1,scratch)
          else
             call spcfft(buf,s3,-1,scratch)
          end if
          do k=1,d3
             output(i,j,k) = buf(k)
          end do
       end do
    end do

    return

  end subroutine r2c_1m_z

  ! c2r transform, multiple 1D FFTs in x direction
  subroutine c2r_1m_x(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(IN)  ::  input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k, d1,d2,d3

    d1 = size(output,1)
    d2 = size(output,2)
    d3 = size(output,3)

    if (x_goodsize) then
       call zfft1d(buf,d1,0,scratch)
    end if

    do k=1,d3
       do j=1,d2
          ! The base FFT engine is c2c only, 
          ! needing some pre- and post-processing for c2r
          do i=1,d1/2+1
             buf(i) = input(i,j,k)
          end do
          ! expanding to a full-size complex array
          ! For odd N, the storage is:
          !  1, 2, ...... N/2+1   integer division rounded down
          !     N, ...... N/2+2   => a(i) is conjugate of a(N+2-i)
          ! For even N, the storage is:
          !  1, 2, ...... N/2  , N/2+1
          !     N, ...... N/2+2  again a(i) conjugate of a(N+2-i)
          do i=d1/2+2,d1
             buf(i) =  conjg(buf(d1+2-i))
          end do
          if (x_goodsize) then
             call zfft1d(buf,d1,1,scratch)
          else
             call spcfft(buf,d1,1,scratch)
          end if
          do i=1,d1
             ! simply drop imaginary part
             output(i,j,k) = real(buf(i), kind=mytype)
          end do
       end do
    end do

    if (x_goodsize) then
       output = output * real(d1, kind=mytype)
    end if

    return

  end subroutine c2r_1m_x

  ! c2r transform, multiple 1D FFTs in z direction
  subroutine c2r_1m_z(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(IN)  ::  input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k, d1,d2,d3

    d1 = size(output,1)
    d2 = size(output,2)
    d3 = size(output,3)

    if (z_goodsize) then
       call zfft1d(buf,d3,0,scratch)
    end if

    do j=1,d2
       do i=1,d1
          do k=1,d3/2+1
             buf(k) = input(i,j,k)
          end do
          do k=d3/2+2,d3
             buf(k) =  conjg(buf(d3+2-k))
          end do
          if (z_goodsize) then
             call zfft1d(buf,d3,1,scratch)
          else
             call spcfft(buf,d3,1,scratch)
          end if
          do k=1,d3
             output(i,j,k) = real(buf(k), kind=mytype)
          end do
       end do
    end do

    if (z_goodsize) then
       output = output * real(d3, kind=mytype)
    end if

    return

  end subroutine c2r_1m_z


#include "fft_common_3d.f90"

  
end module decomp_2d_fft


==> anc/2decomp_fft/src/fft_fftpack5.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the FFTPACK5 implementation of the FFT library

! Note this engine code has been modified to suit the packaging of
! FFTPACK 5.1 where single- and double-precision routines are pack
! in separate files but using the same symbols. The preprocessing
! branches for precisions remain, in case the packaging is changed
! to the old way, that rename double-precision routines (c->z; r->d).
!
! Do not use the 5.0 version as it contains serious bugs and gives
! incorrect results for transform sizes with large prime numbers.
! http://people.sc.fsu.edu/~jburkardt/f_src/fftpack5.1/fftpack5.1.html

module decomp_2d_fft
  
  use decomp_2d  ! 2D decomposition module
  
  implicit none
  
  private        ! Make everything private unless declared public

  ! engine-specific global variables

  ! FFTPACK work arrays
  complex(mytype), allocatable, dimension(:) :: wsave, work
  integer, save :: lensav, lenwrk

  ! work arrays to save intermediate 1D data sets
  complex(mytype), allocatable, dimension(:) :: buf_c
  real   (mytype), allocatable, dimension(:) :: buf_r

  ! common code used for all engines, including global variables, 
  ! generic interface definitions and several subroutines
#include "fft_common.f90"

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time initialisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_fft_engine

    implicit none

    integer :: maxdim

    if (nrank==0) then
       write(*,*) ' '
       write(*,*) '***** Using the FFTPACK5 engine *****'
       write(*,*) ' '
    end if

    maxdim = max(ph%xsz(1),max(ph%ysz(2),ph%zsz(3)))
    lensav = 2*maxdim + int(log(real(maxdim))/log(2.)) + 4
    lenwrk = 2*maxdim

    allocate(wsave(lensav))
    allocate(work(lenwrk))
    allocate(buf_c(maxdim))

    if (format==PHYSICAL_IN_X) then
       allocate(buf_r(ph%xsz(1)))
    else if(format==PHYSICAL_IN_Z) then
       allocate(buf_r(ph%zsz(3)))
    end if

    return
  end subroutine init_fft_engine


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time finalisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine finalize_fft_engine

    implicit none

    deallocate(wsave, work, buf_c, buf_r)

    return
  end subroutine finalize_fft_engine


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D FFT - complex to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2c(in, out, isign)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(IN) :: in
    complex(mytype), dimension(:,:,:), intent(OUT) :: out
    integer, intent(IN) :: isign   

    complex(mytype), allocatable, dimension(:,:,:) :: wk1
    integer :: i,j,k, ier
 
    if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_FORWARD .OR.  &
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       
       ! ===== 1D FFTs in X =====
       allocate (wk1(ph%xsz(1),ph%xsz(2),ph%xsz(3)))
#ifdef DOUBLE_PREC
       call cfft1i(ph%xsz(1), wsave, lensav, ier)
#else
       call cfft1i(ph%xsz(1), wsave, lensav, ier)
#endif
       do k=1,ph%xsz(3)
          do j=1,ph%xsz(2)
             do i=1,ph%xsz(1)
                buf_c(i) = in(i,j,k)
             enddo
             if (isign==DECOMP_2D_FFT_FORWARD) then
#ifdef DOUBLE_PREC
                call cfft1f(ph%xsz(1),1,buf_c,ph%xsz(1), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1f(ph%xsz(1),1,buf_c,ph%xsz(1), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             else
#ifdef DOUBLE_PREC
                call cfft1b(ph%xsz(1),1,buf_c,ph%xsz(1), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1b(ph%xsz(1),1,buf_c,ph%xsz(1), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             end if
             do i=1,ph%xsz(1)
                wk1(i,j,k) = buf_c(i)
             end do
          end do
       end do

       ! ===== Swap X --> Y =====
       call transpose_x_to_y(wk1,wk2_c2c,ph)
       
       ! ===== 1D FFTs in Y =====
#ifdef DOUBLE_PREC
       call cfft1i(ph%ysz(2), wsave, lensav, ier)
#else
       call cfft1i(ph%ysz(2), wsave, lensav, ier)
#endif
       do k=1,ph%ysz(3)
          do i=1,ph%ysz(1)
             do j=1,ph%ysz(2)
                buf_c(j) = wk2_c2c(i,j,k)
             end do
             if (isign==DECOMP_2D_FFT_FORWARD) then
#ifdef DOUBLE_PREC
                call cfft1f(ph%ysz(2),1,buf_c,ph%ysz(2), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1f(ph%ysz(2),1,buf_c,ph%ysz(2), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             else
#ifdef DOUBLE_PREC
                call cfft1b(ph%ysz(2),1,buf_c,ph%ysz(2), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1b(ph%ysz(2),1,buf_c,ph%ysz(2), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             end if
             do j=1,ph%ysz(2)
                wk2_c2c(i,j,k) = buf_c(j)
             end do
          end do
       end do

       ! ===== Swap Y --> Z =====
       call transpose_y_to_z(wk2_c2c,out,ph)

       ! ===== 1D FFTs in Z =====
#ifdef DOUBLE_PREC       
       call cfft1i(ph%zsz(3), wsave, lensav, ier)
#else
       call cfft1i(ph%zsz(3), wsave, lensav, ier)
#endif
       do j=1,ph%zsz(2)
          do i=1,ph%zsz(1)
             do k=1,ph%zsz(3)
                buf_c(k) = out(i,j,k)
             end do
             if (isign==DECOMP_2D_FFT_FORWARD) then
#ifdef DOUBLE_PREC
                call cfft1f(ph%zsz(3),1,buf_c,ph%zsz(3), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1f(ph%zsz(3),1,buf_c,ph%zsz(3), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             else
#ifdef DOUBLE_PREC
                call cfft1b(ph%zsz(3),1,buf_c,ph%zsz(3), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1b(ph%zsz(3),1,buf_c,ph%zsz(3), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             end if
             do k=1,ph%zsz(3)
                out(i,j,k) = buf_c(k)
             end do
          end do
       end do

    else if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_BACKWARD &
         .OR. & 
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_FORWARD) then

       ! ===== 1D FFTs in Z =====
       allocate (wk1(ph%zsz(1),ph%zsz(2),ph%zsz(3)))
#ifdef DOUBLE_PREC
       call cfft1i(ph%zsz(3), wsave, lensav, ier)
#else
       call cfft1i(ph%zsz(3), wsave, lensav, ier)
#endif
       do j=1,ph%zsz(2)
          do i=1,ph%zsz(1)
             do k=1,ph%zsz(3)
                buf_c(k) = in(i,j,k)
             end do
             if (isign==DECOMP_2D_FFT_FORWARD) then
#ifdef DOUBLE_PREC
                call cfft1f(ph%zsz(3),1,buf_c,ph%zsz(3), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1f(ph%zsz(3),1,buf_c,ph%zsz(3), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             else
#ifdef DOUBLE_PREC
                call cfft1b(ph%zsz(3),1,buf_c,ph%zsz(3), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1b(ph%zsz(3),1,buf_c,ph%zsz(3), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             endif
             do k=1,ph%zsz(3)
                wk1(i,j,k) = buf_c(k)
             end do
          end do
       end do
       
       ! ===== Swap Z --> Y =====
       call transpose_z_to_y(wk1,wk2_c2c,ph)
       
       ! ===== 1D FFTs in Y =====
#ifdef DOUBLE_PREC
       call cfft1i(ph%ysz(2), wsave, lensav, ier)
#else
       call cfft1i(ph%ysz(2), wsave, lensav, ier)
#endif
       do k=1,ph%ysz(3)
          do i=1,ph%ysz(1)
             do j=1,ph%ysz(2)
                buf_c(j) = wk2_c2c(i,j,k)
             end do
             if (isign==DECOMP_2D_FFT_FORWARD) then
#ifdef DOUBLE_PREC
                call cfft1f(ph%ysz(2),1,buf_c,ph%ysz(2), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1f(ph%ysz(2),1,buf_c,ph%ysz(2), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             else
#ifdef DOUBLE_PREC
                call cfft1b(ph%ysz(2),1,buf_c,ph%ysz(2), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1b(ph%ysz(2),1,buf_c,ph%ysz(2), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             endif
             do j=1,ph%ysz(2)
                wk2_c2c(i,j,k) = buf_c(j)
             end do
          end do
       end do
       
       ! ===== Swap Y --> X =====
       call transpose_y_to_x(wk2_c2c,out,ph)
       
       ! ===== 1D FFTs in X =====
#ifdef DOUBLE_PREC
       call cfft1i(ph%xsz(1), wsave, lensav, ier)
#else
       call cfft1i(ph%xsz(1), wsave, lensav, ier)
#endif
       do k=1,ph%xsz(3)
          do j=1,ph%xsz(2)
             do i=1,ph%xsz(1)
                buf_c(i) = out(i,j,k)
             enddo
             if (isign==DECOMP_2D_FFT_FORWARD) then
#ifdef DOUBLE_PREC
                call cfft1f(ph%xsz(1),1,buf_c,ph%xsz(1), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1f(ph%xsz(1),1,buf_c,ph%xsz(1), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             else
#ifdef DOUBLE_PREC
                call cfft1b(ph%xsz(1),1,buf_c,ph%xsz(1), &
                     wsave,lensav,work,lenwrk,ier)
#else
                call cfft1b(ph%xsz(1),1,buf_c,ph%xsz(1), &
                     wsave,lensav,work,lenwrk,ier)
#endif
             endif
             do i=1,ph%xsz(1)
                out(i,j,k) = buf_c(i)
             end do
          end do
       end do
       
    end if

    ! Undo the scaling done in the forward FFTs by the FFT engine
    if (isign==DECOMP_2D_FFT_FORWARD) then
       out = out * real(nx_global, kind=mytype) * &
            real(ny_global, kind=mytype) * &
            real(nz_global, kind=mytype)
    end if

    return
  end subroutine fft_3d_c2c

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D forward FFT - real to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_r2c(in_r, out_c)
    
    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN) :: in_r
    complex(mytype), dimension(:,:,:), intent(OUT) :: out_c
    
    integer :: i,j,k, ier

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in X =====
#ifdef DOUBLE_PREC
       call rfft1i(ph%xsz(1),wsave,lensav,ier)
#else
       call rfft1i(ph%xsz(1),wsave,lensav,ier)
#endif
       do k=1,ph%xsz(3)
          do j=1,ph%xsz(2)
             do i=1,ph%xsz(1)
                buf_r(i) = in_r(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call rfft1f(ph%xsz(1),1,buf_r,ph%xsz(1), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call rfft1f(ph%xsz(1),1,buf_r,ph%xsz(1), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             ! convert to complex array of size N/2+1
             call to_complex(buf_r, ph%xsz(1), wk13(:,j,k))
          end do
       end do

       ! ===== Swap X --> Y =====
       call transpose_x_to_y(wk13,wk2_r2c,sp)

       ! ===== 1D FFTs in Y =====
#ifdef DOUBLE_PREC
       call cfft1i(sp%ysz(2), wsave, lensav, ier)
#else
       call cfft1i(sp%ysz(2), wsave, lensav, ier)
#endif
       do k=1,sp%ysz(3)
          do i=1,sp%ysz(1)
             do j=1,sp%ysz(2)
                buf_c(j) = wk2_r2c(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call cfft1f(sp%ysz(2),1,buf_c,sp%ysz(2), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call cfft1f(sp%ysz(2),1,buf_c,sp%ysz(2), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do j=1,sp%ysz(2)
                ! also remove the scaling here
                wk2_r2c(i,j,k) = buf_c(j) * real(sp%ysz(2), kind=mytype)
             end do
          end do
       end do

       ! ===== Swap Y --> Z =====
       call transpose_y_to_z(wk2_r2c,out_c,sp)

       ! ===== 1D FFTs in Z =====
#ifdef DOUBLE_PREC
       call cfft1i(sp%zsz(3), wsave, lensav, ier)
#else
       call cfft1i(sp%zsz(3), wsave, lensav, ier)
#endif
       do j=1,sp%zsz(2)
          do i=1,sp%zsz(1)
             do k=1,sp%zsz(3)
                buf_c(k) = out_c(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call cfft1f(sp%zsz(3),1,buf_c,sp%zsz(3), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call cfft1f(sp%zsz(3),1,buf_c,sp%zsz(3), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do k=1,sp%zsz(3)
                ! also remove the scaling here
                out_c(i,j,k) = buf_c(k) * real(sp%zsz(3), kind=mytype)
             end do
          end do
       end do

    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in Z =====
#ifdef DOUBLE_PREC
       call rfft1i(ph%zsz(3),wsave,lensav,ier)
#else
       call rfft1i(ph%zsz(3),wsave,lensav,ier)
#endif
       do j=1,ph%zsz(2)
          do i=1,ph%zsz(1)
             do k=1,ph%zsz(3)
                buf_r(k) = in_r(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call rfft1f(ph%zsz(3),1,buf_r,ph%zsz(3), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call rfft1f(ph%zsz(3),1,buf_r,ph%zsz(3), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             ! convert to complex array of size N/2+1
             ! note the use of temp array here, 
             ! cannot write directly into wk13 because of stride
             call to_complex(buf_r, ph%zsz(3), buf_c)
             do k=1,sp%zsz(3) 
                wk13(i,j,k) = buf_c(k)
             end do
          end do
       end do

       ! ===== Swap Z --> Y =====
       call transpose_z_to_y(wk13,wk2_r2c,sp)

       ! ===== 1D FFTs in Y =====
#ifdef DOUBLE_PREC
       call cfft1i(sp%ysz(2), wsave, lensav, ier)
#else
       call cfft1i(sp%ysz(2), wsave, lensav, ier)
#endif
       do k=1,sp%ysz(3)
          do i=1,sp%ysz(1)
             do j=1,sp%ysz(2)
                buf_c(j) = wk2_r2c(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call cfft1f(sp%ysz(2),1,buf_c,sp%ysz(2), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call cfft1f(sp%ysz(2),1,buf_c,sp%ysz(2), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do j=1,sp%ysz(2)
                ! also remove the scaling here
                wk2_r2c(i,j,k) = buf_c(j) * real(sp%ysz(2), kind=mytype)
             end do
          end do
       end do

       ! ===== Swap Y --> X =====
       call transpose_y_to_x(wk2_r2c,out_c,sp)

       ! ===== 1D FFTs in X =====
#ifdef DOUBLE_PREC
       call cfft1i(sp%xsz(1), wsave, lensav, ier)
#else
       call cfft1i(sp%xsz(1), wsave, lensav, ier)
#endif
       do k=1,sp%xsz(3)
          do j=1,sp%xsz(2)
             do i=1,sp%xsz(1)
                buf_c(i) = out_c(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call cfft1f(sp%xsz(1),1,buf_c,sp%xsz(1), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call cfft1f(sp%xsz(1),1,buf_c,sp%xsz(1), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do i=1,sp%xsz(1)
                ! also remove the scaling here
                out_c(i,j,k) = buf_c(i) * real(sp%xsz(1), kind=mytype)
             end do
          end do
       end do

    end if

    return
  end subroutine fft_3d_r2c

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D inverse FFT - complex to real
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2r(in_c, out_r)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(IN) :: in_c
    real(mytype), dimension(:,:,:), intent(OUT) :: out_r
    
    complex(mytype), allocatable, dimension(:,:,:) :: wk1
    integer :: i,j,k, ier

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in Z =====
       allocate (wk1(sp%zsz(1),sp%zsz(2),sp%zsz(3)))   
#ifdef DOUBLE_PREC
       call cfft1i(sp%zsz(3),wsave,lensav,ier)
#else
       call cfft1i(sp%zsz(3),wsave,lensav,ier)
#endif
       do j=1,sp%zsz(2)
          do i=1,sp%zsz(1)
             do k=1,sp%zsz(3)
                buf_c(k) = in_c(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call cfft1b(sp%zsz(3),1,buf_c,sp%zsz(3), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call cfft1b(sp%zsz(3),1,buf_c,sp%zsz(3), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do k=1,sp%zsz(3)
                wk1(i,j,k) = buf_c(k)
             end do
          end do
       end do

       ! ===== Swap Z --> Y =====
       call transpose_z_to_y(wk1,wk2_r2c,sp)

       ! ===== 1D FFTs in Y =====
#ifdef DOUBLE_PREC
       call cfft1i(sp%ysz(2),wsave,lensav,ier)
#else
       call cfft1i(sp%ysz(2),wsave,lensav,ier)
#endif
       do k=1,sp%ysz(3)
          do i=1,sp%ysz(1)
             do j=1,sp%ysz(2)
                buf_c(j) = wk2_r2c(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call cfft1b(sp%ysz(2),1,buf_c,sp%ysz(2), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call cfft1b(sp%ysz(2),1,buf_c,sp%ysz(2), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do j=1,sp%ysz(2)
                wk2_r2c(i,j,k) = buf_c(j)
             end do
          end do
       end do

       ! ===== Swap Y --> X =====
       call transpose_y_to_x(wk2_r2c,wk13,sp)

       ! ===== 1D FFTs in X =====
#ifdef DOUBLE_PREC
       call rfft1i(ph%xsz(1),wsave,lensav,ier)
#else
       call rfft1i(ph%xsz(1),wsave,lensav,ier)
#endif
       do k=1,ph%xsz(3)
          do j=1,ph%xsz(2)
             call from_complex(wk13(:,j,k), ph%xsz(1), buf_r)
#ifdef DOUBLE_PREC
             call rfft1b(ph%xsz(1),1,buf_r,ph%xsz(1), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call rfft1b(ph%xsz(1),1,buf_r,ph%xsz(1), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do i=1,ph%xsz(1)
                out_r(i,j,k) = buf_r(i)
             end do
          end do
       end do

    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in X =====
       allocate(wk1(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
#ifdef DOUBLE_PREC
       call cfft1i(sp%xsz(1),wsave,lensav,ier)
#else
       call cfft1i(sp%xsz(1),wsave,lensav,ier)
#endif
       do k=1,sp%xsz(3)
          do j=1,sp%xsz(2)
             do i=1,sp%xsz(1)
                buf_c(i) = in_c(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call cfft1b(sp%xsz(1),1,buf_c,sp%xsz(1), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call cfft1b(sp%xsz(1),1,buf_c,sp%xsz(1), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do i=1,sp%xsz(1)
                wk1(i,j,k) = buf_c(i)
             end do
          end do
       end do

       ! ===== Swap X --> Y =====
       call transpose_x_to_y(wk1,wk2_r2c,sp)

       ! ===== 1D FFTs in Y =====
#ifdef DOUBLE_PREC
       call cfft1i(sp%ysz(2),wsave,lensav,ier)
#else
       call cfft1i(sp%ysz(2),wsave,lensav,ier)
#endif
       do k=1,sp%ysz(3)
          do i=1,sp%ysz(1)
             do j=1,sp%ysz(2)
                buf_c(j) = wk2_r2c(i,j,k)
             end do
#ifdef DOUBLE_PREC
             call cfft1b(sp%ysz(2),1,buf_c,sp%ysz(2), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call cfft1b(sp%ysz(2),1,buf_c,sp%ysz(2), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do j=1,sp%ysz(2)
                wk2_r2c(i,j,k) = buf_c(j)
             end do
          end do
       end do

       ! ===== Swap Y --> Z =====
       call transpose_y_to_z(wk2_r2c,wk13,sp)

       ! ===== 1D FFTs in Z =====
#ifdef DOUBLE_PREC
       call rfft1i(ph%zsz(3),wsave,lensav,ier)
#else
       call rfft1i(ph%zsz(3),wsave,lensav,ier)
#endif
       do j=1,ph%zsz(2)
          do i=1,ph%zsz(1)
             do k=1,sp%zsz(3)
                buf_c(k) = wk13(i,j,k)
             end do
             call from_complex(buf_c, ph%zsz(3), buf_r)
#ifdef DOUBLE_PREC
             call rfft1b(ph%zsz(3),1,buf_r,ph%zsz(3), &
                  wsave,lensav,work,lenwrk,ier)
#else
             call rfft1b(ph%zsz(3),1,buf_r,ph%zsz(3), &
                  wsave,lensav,work,lenwrk,ier)
#endif
             do k=1,ph%zsz(3)
                out_r(i,j,k) = buf_r(k)
             end do
          end do
       end do

    end if

    return
  end subroutine fft_3d_c2r


  ! Two utility routines to convert internal storage format

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Rearrange data to half-plus-1-complex-storage format
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine to_complex(in,n,out)
    
    implicit none
    
    integer, intent(IN) :: n
    real(mytype), dimension(0:n-1), intent(IN) :: in
    complex(mytype), dimension(0:n/2), intent(OUT) :: out
    
    integer :: i
    
    ! From FFTPACK5's document, the 1D r2c result is returned in the
    ! same real input array and the storage format appears to be:
    !   -- a real number:  0th result (real by definition)
    !   -- real part and imaginary part of complex numbers
    !   -- another real number for the (N/2)th result, if N is even 
    ! Also all complex numbers appear to have a factor of 2 in them.
    
    out(0) = cmplx(in(0), 0._mytype, kind=mytype)

    if (n == n/2*2) then ! n is even
       do i=1,n/2-1
          out(i) = cmplx(in(2*i-1)*0.5_mytype, -in(2*i)*0.5_mytype, &
               kind=mytype)
       end do
       out(n/2) = cmplx(in(n-1), 0._mytype, kind=mytype)
    else                 ! n is odd
       do i=1,n/2
          out(i) = cmplx(in(2*i-1)*0.5_mytype, -in(2*i)*0.5_mytype, &
               kind=mytype)
       end do
    end if

    ! also remove the scaling as we need unscaled 1D FFT
    out = out * real(n, kind=mytype)
    
    return
  end subroutine to_complex

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! The opposite of the above
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine from_complex(in,n,out)
    
    implicit none
    
    integer, intent(IN) :: n
    complex(mytype), dimension(0:n/2), intent(IN) :: in
    real(mytype), dimension(0:n-1), intent(OUT) :: out
    
    integer :: i

    out(0) = real(in(0), kind=mytype)

    if (n == n/2*2) then ! n is even
       do i=1,n/2-1
          out(2*i-1) = real(in(i), kind=mytype)*2.0_mytype
          out(2*i)   = -aimag(in(i))*2.0_mytype
       end do
       out(n-1) = real(in(n/2), kind=mytype)
    else                 ! n is odd
       do i=1,n/2
          out(2*i-1) = real(in(i), kind=mytype)*2.0_mytype
          out(2*i)   = -aimag(in(i))*2.0_mytype
       end do
    end if

    return
  end subroutine from_complex

  
end module decomp_2d_fft


==> anc/2decomp_fft/src/fft_fftw3.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the FFTW (version 3.x) implementation of the FFT library

module decomp_2d_fft
  
  use decomp_2d  ! 2D decomposition module
  
  implicit none

  include "fftw3.f"
  
  private        ! Make everything private unless declared public

  ! engine-specific global variables
  integer, save :: plan_type = FFTW_MEASURE

  ! FFTW plans
  ! j=1,2,3 corresponds to the 1D FFTs in X,Y,Z direction, respectively
  ! For c2c transforms: 
  !     use plan(-1,j) for  forward transform; 
  !     use plan( 1,j) for backward transform;
  ! For r2c/c2r transforms:
  !     use plan(0,j) for r2c transforms;
  !     use plan(2,j) for c2r transforms;
  integer*8, save :: plan(-1:2,3)

  ! common code used for all engines, including global variables, 
  ! generic interface definitions and several subroutines
#include "fft_common.f90"

  ! Return a FFTW3 plan for multiple 1D c2c FFTs in X direction
  subroutine c2c_1m_x_plan(plan1, decomp, isign)

    implicit none

    integer*8, intent(OUT) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    integer, intent(IN) :: isign

    complex(mytype), allocatable, dimension(:,:,:) :: a1

    allocate(a1(decomp%xsz(1),decomp%xsz(2),decomp%xsz(3)))

#ifdef DOUBLE_PREC
    call dfftw_plan_many_dft(plan1, 1, decomp%xsz(1), &
         decomp%xsz(2)*decomp%xsz(3), a1, decomp%xsz(1), 1, &
         decomp%xsz(1), a1, decomp%xsz(1), 1, decomp%xsz(1), &
         isign, plan_type)
#else
    call sfftw_plan_many_dft(plan1, 1, decomp%xsz(1), &
         decomp%xsz(2)*decomp%xsz(3), a1, decomp%xsz(1), 1, &
         decomp%xsz(1), a1, decomp%xsz(1), 1, decomp%xsz(1), &
         isign, plan_type)
#endif

    deallocate(a1)

    return
  end subroutine c2c_1m_x_plan

  ! Return a FFTW3 plan for multiple 1D c2c FFTs in Y direction
  subroutine c2c_1m_y_plan(plan1, decomp, isign)

    implicit none

    integer*8, intent(OUT) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    integer, intent(IN) :: isign

    complex(mytype), allocatable, dimension(:,:) :: a1

    ! Due to memory pattern of 3D arrays, 1D FFTs along Y have to be
    ! done one Z-plane at a time. So plan for 2D data sets here.

    allocate(a1(decomp%ysz(1),decomp%ysz(2)))

#ifdef DOUBLE_PREC
    call dfftw_plan_many_dft(plan1, 1, decomp%ysz(2), decomp%ysz(1), &
         a1, decomp%ysz(2), decomp%ysz(1), 1, a1, decomp%ysz(2), &
         decomp%ysz(1), 1, isign, plan_type)
#else
    call sfftw_plan_many_dft(plan1, 1, decomp%ysz(2), decomp%ysz(1), &
         a1, decomp%ysz(2), decomp%ysz(1), 1, a1, decomp%ysz(2), &
         decomp%ysz(1), 1, isign, plan_type)
#endif

    deallocate(a1)

    return
  end subroutine c2c_1m_y_plan


  ! Return a FFTW3 plan for multiple 1D c2c FFTs in Z direction
  subroutine c2c_1m_z_plan(plan1, decomp, isign)

    implicit none

    integer*8, intent(OUT) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    integer, intent(IN) :: isign

    complex(mytype), allocatable, dimension(:,:,:) :: a1

    allocate(a1(decomp%zsz(1),decomp%zsz(2),decomp%zsz(3)))

#ifdef DOUBLE_PREC
    call dfftw_plan_many_dft(plan1, 1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), a1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), 1, a1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), 1, isign, plan_type)
#else
    call sfftw_plan_many_dft(plan1, 1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), a1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), 1, a1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), 1, isign, plan_type)
#endif

    deallocate(a1)

    return
  end subroutine c2c_1m_z_plan


  ! Return a FFTW3 plan for multiple 1D r2c FFTs in X direction
  subroutine r2c_1m_x_plan(plan1, decomp_ph, decomp_sp)

    implicit none

    integer*8, intent(OUT) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph
    TYPE(DECOMP_INFO), intent(IN) :: decomp_sp

    real(mytype), allocatable, dimension(:,:,:) :: a1
    complex(mytype), allocatable, dimension(:,:,:) :: a2

    allocate(a1(decomp_ph%xsz(1),decomp_ph%xsz(2),decomp_ph%xsz(3)))
    allocate(a2(decomp_sp%xsz(1),decomp_sp%xsz(2),decomp_sp%xsz(3)))
#ifdef DOUBLE_PREC
    call dfftw_plan_many_dft_r2c(plan1, 1, decomp_ph%xsz(1), &
         decomp_ph%xsz(2)*decomp_ph%xsz(3), a1, decomp_ph%xsz(1), 1, &
         decomp_ph%xsz(1), a2, decomp_sp%xsz(1), 1, decomp_sp%xsz(1), &
         plan_type)
#else
    call sfftw_plan_many_dft_r2c(plan1, 1, decomp_ph%xsz(1), &
         decomp_ph%xsz(2)*decomp_ph%xsz(3), a1, decomp_ph%xsz(1), 1, &
         decomp_ph%xsz(1), a2, decomp_sp%xsz(1), 1, decomp_sp%xsz(1), &
         plan_type)
#endif
    deallocate(a1,a2)    

    return
  end subroutine r2c_1m_x_plan


  ! Return a FFTW3 plan for multiple 1D c2r FFTs in X direction
  subroutine c2r_1m_x_plan(plan1, decomp_sp, decomp_ph)

    implicit none

    integer*8, intent(OUT) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp_sp
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph

    complex(mytype), allocatable, dimension(:,:,:) :: a1
    real(mytype), allocatable, dimension(:,:,:) :: a2

    allocate(a1(decomp_sp%xsz(1),decomp_sp%xsz(2),decomp_sp%xsz(3)))
    allocate(a2(decomp_ph%xsz(1),decomp_ph%xsz(2),decomp_ph%xsz(3)))
#ifdef DOUBLE_PREC
    call dfftw_plan_many_dft_c2r(plan1, 1, decomp_ph%xsz(1), &
         decomp_ph%xsz(2)*decomp_ph%xsz(3), a1, decomp_sp%xsz(1), 1, &
         decomp_sp%xsz(1), a2, decomp_ph%xsz(1), 1, decomp_ph%xsz(1), &
         plan_type)
#else
    call sfftw_plan_many_dft_c2r(plan1, 1, decomp_ph%xsz(1), &
         decomp_ph%xsz(2)*decomp_ph%xsz(3), a1, decomp_sp%xsz(1), 1, &
         decomp_sp%xsz(1), a2, decomp_ph%xsz(1), 1, decomp_ph%xsz(1), &
         plan_type)
#endif
    deallocate(a1,a2)

    return
  end subroutine c2r_1m_x_plan


  ! Return a FFTW3 plan for multiple 1D r2c FFTs in Z direction
  subroutine r2c_1m_z_plan(plan1, decomp_ph, decomp_sp)

    implicit none

    integer*8, intent(OUT) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph
    TYPE(DECOMP_INFO), intent(IN) :: decomp_sp

    real(mytype), allocatable, dimension(:,:,:) :: a1
    complex(mytype), allocatable, dimension(:,:,:) :: a2

    allocate(a1(decomp_ph%zsz(1),decomp_ph%zsz(2),decomp_ph%zsz(3)))
    allocate(a2(decomp_sp%zsz(1),decomp_sp%zsz(2),decomp_sp%zsz(3)))
#ifdef DOUBLE_PREC
    call dfftw_plan_many_dft_r2c(plan1, 1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), a1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), 1, a2, decomp_sp%zsz(3), &
         decomp_sp%zsz(1)*decomp_sp%zsz(2), 1, plan_type)
#else
    call sfftw_plan_many_dft_r2c(plan1, 1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), a1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), 1, a2, decomp_sp%zsz(3), &
         decomp_sp%zsz(1)*decomp_sp%zsz(2), 1, plan_type)
#endif
    deallocate(a1,a2)

    return
  end subroutine r2c_1m_z_plan


  ! Return a FFTW3 plan for multiple 1D c2r FFTs in Z direction
  subroutine c2r_1m_z_plan(plan1, decomp_sp, decomp_ph)

    implicit none

    integer*8, intent(OUT) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp_sp
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph

    complex(mytype), allocatable, dimension(:,:,:) :: a1
    real(mytype), allocatable, dimension(:,:,:) :: a2

    allocate(a1(decomp_sp%zsz(1),decomp_sp%zsz(2),decomp_sp%zsz(3)))
    allocate(a2(decomp_ph%zsz(1),decomp_ph%zsz(2),decomp_ph%zsz(3)))

#ifdef DOUBLE_PREC
    call dfftw_plan_many_dft_c2r(plan1, 1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), a1, decomp_sp%zsz(3), &
         decomp_sp%zsz(1)*decomp_sp%zsz(2), 1, a2, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), 1, plan_type)
#else
    call sfftw_plan_many_dft_c2r(plan1, 1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), a1, decomp_sp%zsz(3), &
         decomp_sp%zsz(1)*decomp_sp%zsz(2), 1, a2, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), 1, plan_type)
#endif
    deallocate(a1,a2)     

    return
  end subroutine c2r_1m_z_plan


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time initialisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_fft_engine

    implicit none

    if (nrank==0) then
       write(*,*) ' '
       write(*,*) '***** Using the FFTW (version 3.x) engine *****'
       write(*,*) ' '
    end if

    if (format == PHYSICAL_IN_X) then

       ! For C2C transforms
       call c2c_1m_x_plan(plan(-1,1), ph, FFTW_FORWARD )
       call c2c_1m_y_plan(plan(-1,2), ph, FFTW_FORWARD )
       call c2c_1m_z_plan(plan(-1,3), ph, FFTW_FORWARD )
       call c2c_1m_z_plan(plan( 1,3), ph, FFTW_BACKWARD)
       call c2c_1m_y_plan(plan( 1,2), ph, FFTW_BACKWARD)
       call c2c_1m_x_plan(plan( 1,1), ph, FFTW_BACKWARD)
       
       ! For R2C/C2R tranforms
       call r2c_1m_x_plan(plan(0,1), ph, sp)
       call c2c_1m_y_plan(plan(0,2), sp, FFTW_FORWARD )
       call c2c_1m_z_plan(plan(0,3), sp, FFTW_FORWARD )
       call c2c_1m_z_plan(plan(2,3), sp, FFTW_BACKWARD)
       call c2c_1m_y_plan(plan(2,2), sp, FFTW_BACKWARD)
       call c2r_1m_x_plan(plan(2,1), sp, ph)

    else if (format == PHYSICAL_IN_Z) then

       ! For C2C transforms
       call c2c_1m_z_plan(plan(-1,3), ph, FFTW_FORWARD )
       call c2c_1m_y_plan(plan(-1,2), ph, FFTW_FORWARD ) 
       call c2c_1m_x_plan(plan(-1,1), ph, FFTW_FORWARD )
       call c2c_1m_x_plan(plan( 1,1), ph, FFTW_BACKWARD)
       call c2c_1m_y_plan(plan( 1,2), ph, FFTW_BACKWARD)
       call c2c_1m_z_plan(plan( 1,3), ph, FFTW_BACKWARD)
       
       ! For R2C/C2R tranforms
       call r2c_1m_z_plan(plan(0,3), ph, sp)
       call c2c_1m_y_plan(plan(0,2), sp, FFTW_FORWARD )
       call c2c_1m_x_plan(plan(0,1), sp, FFTW_FORWARD )
       call c2c_1m_x_plan(plan(2,1), sp, FFTW_BACKWARD)
       call c2c_1m_y_plan(plan(2,2), sp, FFTW_BACKWARD)
       call c2r_1m_z_plan(plan(2,3), sp, ph)
       
    end if

    return
  end subroutine init_fft_engine


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time finalisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine finalize_fft_engine

    implicit none

    integer :: i,j
    
    do j=1,3
       do i=-1,2
#ifdef DOUBLE_PREC
          call dfftw_destroy_plan(plan(i,j))
#else
          call sfftw_destroy_plan(plan(i,j))
#endif
       end do
    end do

    return
  end subroutine finalize_fft_engine


  ! Following routines calculate multiple one-dimensional FFTs to form 
  ! the basis of three-dimensional FFTs.

  ! c2c transform, multiple 1D FFTs in x direction
  subroutine c2c_1m_x(inout, isign, plan1)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    integer*8, intent(IN) :: plan1

#ifdef DOUBLE_PREC
    call dfftw_execute_dft(plan1, inout, inout)
#else
    call sfftw_execute_dft(plan1, inout, inout)
#endif

    return
  end subroutine c2c_1m_x


  ! c2c transform, multiple 1D FFTs in y direction
  subroutine c2c_1m_y(inout, isign, plan1)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    integer*8, intent(IN) :: plan1

    integer :: k, s3

    ! transform on one Z-plane at a time
    s3 = size(inout,3)
    do k=1,s3
#ifdef DOUBLE_PREC
       call dfftw_execute_dft(plan1, inout(:,:,k), inout(:,:,k))
#else
       call sfftw_execute_dft(plan1, inout(:,:,k), inout(:,:,k))
#endif
    end do

    return
  end subroutine c2c_1m_y

  ! c2c transform, multiple 1D FFTs in z direction
  subroutine c2c_1m_z(inout, isign, plan1)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    integer*8, intent(IN) :: plan1

#ifdef DOUBLE_PREC
       call dfftw_execute_dft(plan1, inout, inout)
#else
       call sfftw_execute_dft(plan1, inout, inout)
#endif

    return
  end subroutine c2c_1m_z

  ! r2c transform, multiple 1D FFTs in x direction
  subroutine r2c_1m_x(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(IN)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

#ifdef DOUBLE_PREC
    call dfftw_execute_dft_r2c(plan(0,1), input, output)
#else
    call sfftw_execute_dft_r2c(plan(0,1), input, output)
#endif    

    return

  end subroutine r2c_1m_x

  ! r2c transform, multiple 1D FFTs in z direction
  subroutine r2c_1m_z(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(IN)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

#ifdef DOUBLE_PREC
    call dfftw_execute_dft_r2c(plan(0,3), input, output)
#else
    call sfftw_execute_dft_r2c(plan(0,3), input, output)
#endif

    return

  end subroutine r2c_1m_z

  ! c2r transform, multiple 1D FFTs in x direction
  subroutine c2r_1m_x(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(IN)  ::  input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

#ifdef DOUBLE_PREC
    call dfftw_execute_dft_c2r(plan(2,1), input, output)
#else
    call sfftw_execute_dft_c2r(plan(2,1), input, output)
#endif

    return

  end subroutine c2r_1m_x

  ! c2r transform, multiple 1D FFTs in z direction
  subroutine c2r_1m_z(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(IN) :: input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

#ifdef DOUBLE_PREC
    call dfftw_execute_dft_c2r(plan(2,3), input, output)
#else
    call sfftw_execute_dft_c2r(plan(2,3), input, output)
#endif    

    return

  end subroutine c2r_1m_z



  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D FFT - complex to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2c(in, out, isign)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(INOUT) :: in
    complex(mytype), dimension(:,:,:), intent(OUT) :: out
    integer, intent(IN) :: isign

#ifndef OVERWRITE
    complex(mytype), allocatable, dimension(:,:,:) :: wk1
#endif

    if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_FORWARD .OR.  &
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       
       ! ===== 1D FFTs in X =====
#ifdef OVERWRITE
       call c2c_1m_x(in,isign,plan(isign,1))
#else
       allocate (wk1(ph%xsz(1),ph%xsz(2),ph%xsz(3)))
       wk1 = in
       call c2c_1m_x(wk1,isign,plan(isign,1))
#endif

       ! ===== Swap X --> Y; 1D FFTs in Y =====

       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_x_to_y(in,wk2_c2c,ph)
#else
          call transpose_x_to_y(wk1,wk2_c2c,ph)
#endif
          call c2c_1m_y(wk2_c2c,isign,plan(isign,2))
       else
#ifdef OVERWRITE
          call c2c_1m_y(in,isign,plan(isign,2))
#else
          call c2c_1m_y(wk1,isign,plan(isign,2))
#endif
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_c2c,out,ph)
       else
#ifdef OVERWRITE
          call transpose_y_to_z(in,out,ph)
#else
          call transpose_y_to_z(wk1,out,ph)
#endif
       end if
       call c2c_1m_z(out,isign,plan(isign,3))

    else if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_BACKWARD &
         .OR. & 
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_FORWARD) then

       ! ===== 1D FFTs in Z =====
#ifdef OVERWRITE
       call c2c_1m_z(in,isign,plan(isign,3))
#else
       allocate (wk1(ph%zsz(1),ph%zsz(2),ph%zsz(3)))
       wk1 = in
       call c2c_1m_z(wk1,isign,plan(isign,3))
#endif

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_z_to_y(in,wk2_c2c,ph)
#else
          call transpose_z_to_y(wk1,wk2_c2c,ph)
#endif
          call c2c_1m_y(wk2_c2c,isign,plan(isign,2))
       else  ! out==wk2_c2c if 1D decomposition
#ifdef OVERWRITE
          call transpose_z_to_y(in,out,ph)
#else
          call transpose_z_to_y(wk1,out,ph)
#endif
          call c2c_1m_y(out,isign,plan(isign,2))
       end if

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_c2c,out,ph)
       end if
       call c2c_1m_x(out,isign,plan(isign,1))
       
    end if

#ifndef OVERWRITE
    deallocate (wk1)
#endif

    return
  end subroutine fft_3d_c2c

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D forward FFT - real to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_r2c(in_r, out_c)
    
    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN) :: in_r
    complex(mytype), dimension(:,:,:), intent(OUT) :: out_c

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in X =====
       call r2c_1m_x(in_r,wk13)

       ! ===== Swap X --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
          call transpose_x_to_y(wk13,wk2_r2c,sp)
          call c2c_1m_y(wk2_r2c,-1,plan(0,2))
       else
          call c2c_1m_y(wk13,-1,plan(0,2))
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_r2c,out_c,sp)
       else
          call transpose_y_to_z(wk13,out_c,sp)
       end if
       call c2c_1m_z(out_c,-1,plan(0,3))
                
    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in Z =====
       call r2c_1m_z(in_r,wk13)

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
          call transpose_z_to_y(wk13,wk2_r2c,sp)
          call c2c_1m_y(wk2_r2c,-1,plan(0,2))
       else  ! out_c==wk2_r2c if 1D decomposition
          call transpose_z_to_y(wk13,out_c,sp)
          call c2c_1m_y(out_c,-1,plan(0,2))
       end if

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_r2c,out_c,sp)
       end if
       call c2c_1m_x(out_c,-1,plan(0,1))

    end if
    
    return
  end subroutine fft_3d_r2c
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D inverse FFT - complex to real
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2r(in_c, out_r)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(INOUT) :: in_c
    real(mytype), dimension(:,:,:), intent(OUT) :: out_r

#ifndef OVERWRITE
    complex(mytype), allocatable, dimension(:,:,:) :: wk1
#endif

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in Z =====
#ifdef OVERWRITE
       call c2c_1m_z(in_c,1,plan(2,3))       
#else
       allocate (wk1(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
       wk1 = in_c
       call c2c_1m_z(wk1,1,plan(2,3))
#endif

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
#ifdef OVERWRITE
       call transpose_z_to_y(in_c,wk2_r2c,sp)
#else
       call transpose_z_to_y(wk1,wk2_r2c,sp)
#endif
       call c2c_1m_y(wk2_r2c,1,plan(2,2))

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_r2c,wk13,sp)
          call c2r_1m_x(wk13,out_r)
       else
          call c2r_1m_x(wk2_r2c,out_r)
       end if

    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in X =====
#ifdef OVERWRITE
       call c2c_1m_x(in_c,1,plan(2,1))
#else
       allocate(wk1(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
       wk1 = in_c
       call c2c_1m_x(wk1,1,plan(2,1))
#endif

       ! ===== Swap X --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_x_to_y(in_c,wk2_r2c,sp)
#else
          call transpose_x_to_y(wk1,wk2_r2c,sp)
#endif
          call c2c_1m_y(wk2_r2c,1,plan(2,2))
       else  ! in_c==wk2_r2c if 1D decomposition
#ifdef OVERWRITE
          call c2c_1m_y(in_c,1,plan(2,2))
#else
          call c2c_1m_y(wk1,1,plan(2,2))
#endif
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_r2c,wk13,sp)
       else
#ifdef OVERWRITE
          call transpose_y_to_z(in_c,wk13,sp)
#else
          call transpose_y_to_z(wk1,wk13,sp)
#endif
       end if
       call c2r_1m_z(wk13,out_r)

    end if

#ifndef OVERWRITE
    deallocate (wk1)
#endif

    return
  end subroutine fft_3d_c2r

  
end module decomp_2d_fft


==> anc/2decomp_fft/src/fft_fftw3_f03.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the FFTW implementation of the FFT library using 
! the Fortran 2003 interface introduced in FFTW 3.3-beta1

module decomp_2d_fft
  
  use decomp_2d  ! 2D decomposition module
  use, intrinsic :: iso_c_binding
  
  implicit none

  include "fftw3.f03"
  
  private        ! Make everything private unless declared public

  ! engine-specific global variables
  integer, save :: plan_type = FFTW_MEASURE

  ! FFTW plans
  ! j=1,2,3 corresponds to the 1D FFTs in X,Y,Z direction, respectively
  ! For c2c transforms: 
  !     use plan(-1,j) for  forward transform; 
  !     use plan( 1,j) for backward transform;
  ! For r2c/c2r transforms:
  !     use plan(0,j) for r2c transforms;
  !     use plan(2,j) for c2r transforms;
  type(C_PTR), save :: plan(-1:2,3)

  integer, parameter, public :: DECOMP_2D_FFT_FORWARD = -1
  integer, parameter, public :: DECOMP_2D_FFT_BACKWARD = 1
  
  ! Physical space data can be stored in either X-pencil or Z-pencil
  integer, parameter, public :: PHYSICAL_IN_X = 1
  integer, parameter, public :: PHYSICAL_IN_Z = 3 

  integer, save :: format                 ! input X-pencil or Z-pencil
  
  ! The libary can only be initialised once
  logical, save :: initialised = .false. 

  ! Global size of the FFT
  integer, save :: nx_fft, ny_fft, nz_fft

  ! 2D processor grid
  integer, save, dimension(2) :: dims

  ! Decomposition objects
  TYPE(DECOMP_INFO), save :: ph  ! physical space
  TYPE(DECOMP_INFO), save :: sp  ! spectral space

  ! Workspace to store the intermediate Y-pencil data
  ! *** TODO: investigate how to use only one workspace array
  complex(mytype), pointer :: wk2_c2c(:,:,:), wk2_r2c(:,:,:), wk13(:,:,:)
  type(C_PTR) :: wk2_c2c_p, wk2_r2c_p, wk13_p

  public :: decomp_2d_fft_init, decomp_2d_fft_3d, &
       decomp_2d_fft_finalize, decomp_2d_fft_get_size
  
  ! Declare generic interfaces to handle different inputs
  
  interface decomp_2d_fft_init
     module procedure fft_init_noarg
     module procedure fft_init_arg
     module procedure fft_init_general
  end interface
  
  interface decomp_2d_fft_3d
     module procedure fft_3d_c2c
     module procedure fft_3d_r2c
     module procedure fft_3d_c2r
  end interface

  
contains
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Initialise the FFT module
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_init_noarg
    
    implicit none
    
    call fft_init_arg(PHYSICAL_IN_X)  ! default input is X-pencil data
    
    return
  end subroutine fft_init_noarg

  subroutine fft_init_arg(pencil)     ! allow to handle Z-pencil input

    implicit none

    integer, intent(IN) :: pencil

    call fft_init_general(pencil, nx_global, ny_global, nz_global)

    return
  end subroutine fft_init_arg

  ! Initialise the FFT library to perform arbitrary size transforms
  subroutine fft_init_general(pencil, nx, ny, nz)

    implicit none

    integer, intent(IN) :: pencil
    integer, intent(IN) :: nx, ny, nz

    logical, dimension(2) :: dummy_periods
    integer, dimension(2) :: dummy_coords
    integer :: status, errorcode
    integer(C_SIZE_T) :: sz, ierror

    if (initialised) then
       errorcode = 4
       call decomp_2d_abort(errorcode, &
            'FFT library should only be initialised once')
    end if
    
    format = pencil
    nx_fft = nx
    ny_fft = ny
    nz_fft = nz

    ! determine the processor grid in use
    call MPI_CART_GET(DECOMP_2D_COMM_CART_X, 2, &
         dims, dummy_periods, dummy_coords, ierror)

    ! for c2r/r2c interface:
    ! if in physical space, a real array is of size: nx*ny*nz
    ! in spectral space, the complex array is of size:
    !         (nx/2+1)*ny*nz, if PHYSICAL_IN_X
    !      or nx*ny*(nz/2+1), if PHYSICAL_IN_Z

    call decomp_info_init(nx, ny, nz, ph)
    if (format==PHYSICAL_IN_X) then
       call decomp_info_init(nx/2+1, ny, nz, sp)
    else if (format==PHYSICAL_IN_Z) then
       call decomp_info_init(nx, ny, nz/2+1, sp)
    end if

    sz = ph%ysz(1)*ph%ysz(2)*ph%ysz(3)
    wk2_c2c_p = fftw_alloc_complex(sz)
    call c_f_pointer(wk2_c2c_p,wk2_c2c,[ph%ysz(1),ph%ysz(2),ph%ysz(3)])

    sz = sp%ysz(1)*sp%ysz(2)*sp%ysz(3)
    wk2_r2c_p = fftw_alloc_complex(sz)
    call c_f_pointer(wk2_r2c_p,wk2_r2c,[sp%ysz(1),sp%ysz(2),sp%ysz(3)])


    if (format==PHYSICAL_IN_X) then
       sz = sp%xsz(1)*sp%xsz(2)*sp%xsz(3)
       wk13_p = fftw_alloc_complex(sz)
       call c_f_pointer(wk13_p,wk13,[sp%xsz(1),sp%xsz(2),sp%xsz(3)])
    else if (format==PHYSICAL_IN_Z) then
       sz = sp%zsz(1)*sp%zsz(2)*sp%zsz(3)
       wk13_p = fftw_alloc_complex(sz)
       call c_f_pointer(wk13_p,wk13,[sp%zsz(1),sp%zsz(2),sp%zsz(3)])
    end if

    call init_fft_engine
    
    initialised = .true.
    
    return
  end subroutine fft_init_general

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Final clean up
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_2d_fft_finalize
    
    implicit none

    call decomp_info_finalize(ph)
    call decomp_info_finalize(sp)

    call fftw_free(wk2_c2c_p)
    call fftw_free(wk2_r2c_p)
    call fftw_free(wk13_p)

    call finalize_fft_engine

    initialised = .false.

    return
  end subroutine decomp_2d_fft_finalize


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Return the size, starting/ending index of the distributed array 
  !  whose global size is (nx/2+1)*ny*nz, for defining data structures
  !  in r2c and c2r interfaces
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine decomp_2d_fft_get_size(istart, iend, isize)
    
    implicit none
    integer, dimension(3), intent(OUT) :: istart, iend, isize
    
    if (format==PHYSICAL_IN_X) then
       istart = sp%zst
       iend   = sp%zen
       isize  = sp%zsz
    else if (format==PHYSICAL_IN_Z) then
       istart = sp%xst
       iend   = sp%xen
       isize  = sp%xsz
    end if
    
    return
  end subroutine decomp_2d_fft_get_size


  ! Return a FFTW3 plan for multiple 1D c2c FFTs in X direction
  subroutine c2c_1m_x_plan(plan1, decomp, isign)

    implicit none

    type(C_PTR) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    integer, intent(IN) :: isign

    complex(mytype), pointer :: a1(:,:,:)
    type(C_PTR) :: a1_p
    integer(C_SIZE_T) :: sz

    sz = decomp%xsz(1)*decomp%xsz(2)*decomp%xsz(3)
    a1_p = fftw_alloc_complex(sz)
    call c_f_pointer(a1_p,a1,[decomp%xsz(1),decomp%xsz(2),decomp%xsz(3)])

#ifdef DOUBLE_PREC
    plan1 =  fftw_plan_many_dft(1, decomp%xsz(1), &
         decomp%xsz(2)*decomp%xsz(3), a1, decomp%xsz(1), 1, &
         decomp%xsz(1), a1, decomp%xsz(1), 1, decomp%xsz(1), &
         isign, plan_type)
#else
    plan1 = fftwf_plan_many_dft(1, decomp%xsz(1), &
         decomp%xsz(2)*decomp%xsz(3), a1, decomp%xsz(1), 1, &
         decomp%xsz(1), a1, decomp%xsz(1), 1, decomp%xsz(1), &
         isign, plan_type)
#endif

    call fftw_free(a1_p)

    return
  end subroutine c2c_1m_x_plan

  ! Return a FFTW3 plan for multiple 1D c2c FFTs in Y direction
  subroutine c2c_1m_y_plan(plan1, decomp, isign)

    implicit none

    type(C_PTR) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    integer, intent(IN) :: isign

    complex(mytype), pointer :: a1(:,:)
    type(C_PTR) :: a1_p
    integer(C_SIZE_T) :: sz

    ! Due to memory pattern of 3D arrays, 1D FFTs along Y have to be
    ! done one Z-plane at a time. So plan for 2D data sets here.
    sz = decomp%ysz(1)*decomp%ysz(2)
    a1_p = fftw_alloc_complex(sz)
    call c_f_pointer(a1_p,a1,[decomp%ysz(1),decomp%ysz(2)])

#ifdef DOUBLE_PREC
    plan1 =  fftw_plan_many_dft(1, decomp%ysz(2), decomp%ysz(1), &
         a1, decomp%ysz(2), decomp%ysz(1), 1, a1, decomp%ysz(2), &
         decomp%ysz(1), 1, isign, plan_type)
#else
    plan1 = fftwf_plan_many_dft(1, decomp%ysz(2), decomp%ysz(1), &
         a1, decomp%ysz(2), decomp%ysz(1), 1, a1, decomp%ysz(2), &
         decomp%ysz(1), 1, isign, plan_type)
#endif

    call fftw_free(a1_p)

    return
  end subroutine c2c_1m_y_plan

  ! Return a FFTW3 plan for multiple 1D c2c FFTs in Z direction
  subroutine c2c_1m_z_plan(plan1, decomp, isign)

    implicit none

    type(C_PTR) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    integer, intent(IN) :: isign

    complex(mytype), pointer :: a1(:,:,:)
    type(C_PTR) :: a1_p
    integer(C_SIZE_T) :: sz

    sz = decomp%zsz(1)*decomp%zsz(2)*decomp%zsz(3)
    a1_p = fftw_alloc_complex(sz)
    call c_f_pointer(a1_p,a1,[decomp%zsz(1),decomp%zsz(2),decomp%zsz(3)])

#ifdef DOUBLE_PREC
    plan1 =  fftw_plan_many_dft(1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), a1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), 1, a1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), 1, isign, plan_type)
#else
    plan1 = fftwf_plan_many_dft(1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), a1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), 1, a1, decomp%zsz(3), &
         decomp%zsz(1)*decomp%zsz(2), 1, isign, plan_type)
#endif

    call fftw_free(a1_p)

    return
  end subroutine c2c_1m_z_plan

  ! Return a FFTW3 plan for multiple 1D r2c FFTs in X direction
  subroutine r2c_1m_x_plan(plan1, decomp_ph, decomp_sp)

    implicit none

    type(C_PTR) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph
    TYPE(DECOMP_INFO), intent(IN) :: decomp_sp

    real(mytype), pointer :: a1(:,:,:)
    complex(mytype), pointer :: a2(:,:,:)
    type(C_PTR) :: a1_p, a2_p
    integer(C_SIZE_T) :: sz

    sz = decomp_ph%xsz(1)*decomp_ph%xsz(2)*decomp_ph%xsz(3)
    a1_p = fftw_alloc_real(sz)
    call c_f_pointer(a1_p,a1, &
         [decomp_ph%xsz(1),decomp_ph%xsz(2),decomp_ph%xsz(3)])
    sz = decomp_sp%xsz(1)*decomp_sp%xsz(2)*decomp_sp%xsz(3)
    a2_p = fftw_alloc_complex(sz)
    call c_f_pointer(a2_p,a2, &
         [decomp_sp%xsz(1),decomp_sp%xsz(2),decomp_sp%xsz(3)])

#ifdef DOUBLE_PREC
    plan1 =  fftw_plan_many_dft_r2c(1, decomp_ph%xsz(1), &
         decomp_ph%xsz(2)*decomp_ph%xsz(3), a1, decomp_ph%xsz(1), 1, &
         decomp_ph%xsz(1), a2, decomp_sp%xsz(1), 1, decomp_sp%xsz(1), &
         plan_type)
#else
    plan1 = fftwf_plan_many_dft_r2c(1, decomp_ph%xsz(1), &
         decomp_ph%xsz(2)*decomp_ph%xsz(3), a1, decomp_ph%xsz(1), 1, &
         decomp_ph%xsz(1), a2, decomp_sp%xsz(1), 1, decomp_sp%xsz(1), &
         plan_type)
#endif

    call fftw_free(a1_p)
    call fftw_free(a2_p)

    return
  end subroutine r2c_1m_x_plan

  ! Return a FFTW3 plan for multiple 1D c2r FFTs in X direction
  subroutine c2r_1m_x_plan(plan1, decomp_sp, decomp_ph)

    implicit none

    type(C_PTR) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp_sp
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph

    complex(mytype), pointer :: a1(:,:,:)
    real(mytype), pointer :: a2(:,:,:)
    type(C_PTR) :: a1_p, a2_p
    integer(C_SIZE_T) :: sz

    sz = decomp_sp%xsz(1)*decomp_sp%xsz(2)*decomp_sp%xsz(3)
    a1_p = fftw_alloc_complex(sz)
    call c_f_pointer(a1_p,a1, &
         [decomp_sp%xsz(1),decomp_sp%xsz(2),decomp_sp%xsz(3)])
    sz = decomp_ph%xsz(1)*decomp_ph%xsz(2)*decomp_ph%xsz(3)
    a2_p = fftw_alloc_real(sz)
    call c_f_pointer(a2_p,a2, &
         [decomp_ph%xsz(1),decomp_ph%xsz(2),decomp_ph%xsz(3)])

#ifdef DOUBLE_PREC
    plan1 =  fftw_plan_many_dft_c2r(1, decomp_ph%xsz(1), &
         decomp_ph%xsz(2)*decomp_ph%xsz(3), a1, decomp_sp%xsz(1), 1, &
         decomp_sp%xsz(1), a2, decomp_ph%xsz(1), 1, decomp_ph%xsz(1), &
         plan_type)
#else
    plan1 = fftwf_plan_many_dft_c2r(1, decomp_ph%xsz(1), &
         decomp_ph%xsz(2)*decomp_ph%xsz(3), a1, decomp_sp%xsz(1), 1, &
         decomp_sp%xsz(1), a2, decomp_ph%xsz(1), 1, decomp_ph%xsz(1), &
         plan_type)
#endif

    call fftw_free(a1_p)
    call fftw_free(a2_p)

    return
  end subroutine c2r_1m_x_plan

  ! Return a FFTW3 plan for multiple 1D r2c FFTs in Z direction
  subroutine r2c_1m_z_plan(plan1, decomp_ph, decomp_sp)

    implicit none

    type(C_PTR) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph
    TYPE(DECOMP_INFO), intent(IN) :: decomp_sp

    real(mytype), pointer :: a1(:,:,:)
    complex(mytype), pointer :: a2(:,:,:)
    type(C_PTR) :: a1_p, a2_p
    integer(C_SIZE_T) :: sz

    sz = decomp_ph%zsz(1)*decomp_ph%zsz(2)*decomp_ph%zsz(3)
    a1_p = fftw_alloc_real(sz)
    call c_f_pointer(a1_p,a1, &
         [decomp_ph%zsz(1),decomp_ph%zsz(2),decomp_ph%zsz(3)])
    sz = decomp_sp%zsz(1)*decomp_sp%zsz(2)*decomp_sp%zsz(3)
    a2_p = fftw_alloc_complex(sz)
    call c_f_pointer(a2_p,a2, &
         [decomp_sp%zsz(1),decomp_sp%zsz(2),decomp_sp%zsz(3)])

#ifdef DOUBLE_PREC
    plan1 =  fftw_plan_many_dft_r2c(1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), a1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), 1, a2, decomp_sp%zsz(3), &
         decomp_sp%zsz(1)*decomp_sp%zsz(2), 1, plan_type)
#else
    plan1 = fftwf_plan_many_dft_r2c(1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), a1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), 1, a2, decomp_sp%zsz(3), &
         decomp_sp%zsz(1)*decomp_sp%zsz(2), 1, plan_type)
#endif

    call fftw_free(a1_p)
    call fftw_free(a2_p)

    return
  end subroutine r2c_1m_z_plan

  ! Return a FFTW3 plan for multiple 1D c2r FFTs in Z direction
  subroutine c2r_1m_z_plan(plan1, decomp_sp, decomp_ph)

    implicit none

    type(C_PTR) :: plan1
    TYPE(DECOMP_INFO), intent(IN) :: decomp_sp
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph

    complex(mytype), pointer :: a1(:,:,:)
    real(mytype), pointer :: a2(:,:,:)
    type(C_PTR) :: a1_p, a2_p
    integer(C_SIZE_T) :: sz

    sz = decomp_sp%zsz(1)*decomp_sp%zsz(2)*decomp_sp%zsz(3)
    a1_p = fftw_alloc_complex(sz)
    call c_f_pointer(a1_p,a1, &
         [decomp_sp%zsz(1),decomp_sp%zsz(2),decomp_sp%zsz(3)])
    sz = decomp_ph%zsz(1)*decomp_ph%zsz(2)*decomp_ph%zsz(3)
    a2_p = fftw_alloc_real(sz)
    call c_f_pointer(a2_p,a2, &
         [decomp_ph%zsz(1),decomp_ph%zsz(2),decomp_ph%zsz(3)])

#ifdef DOUBLE_PREC
    plan1 =  fftw_plan_many_dft_c2r(1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), a1, decomp_sp%zsz(3), &
         decomp_sp%zsz(1)*decomp_sp%zsz(2), 1, a2, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), 1, plan_type)
#else
    plan1 = fftwf_plan_many_dft_c2r(1, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), a1, decomp_sp%zsz(3), &
         decomp_sp%zsz(1)*decomp_sp%zsz(2), 1, a2, decomp_ph%zsz(3), &
         decomp_ph%zsz(1)*decomp_ph%zsz(2), 1, plan_type)
#endif

    call fftw_free(a1_p)
    call fftw_free(a2_p)

    return
  end subroutine c2r_1m_z_plan


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time initialisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_fft_engine

    implicit none

    if (nrank==0) then
       write(*,*) ' '
       write(*,*) '***** Using the FFTW (F2003 interface) engine *****'
       write(*,*) ' '
    end if

    if (format == PHYSICAL_IN_X) then

       ! For C2C transforms
       call c2c_1m_x_plan(plan(-1,1), ph, FFTW_FORWARD )
       call c2c_1m_y_plan(plan(-1,2), ph, FFTW_FORWARD )
       call c2c_1m_z_plan(plan(-1,3), ph, FFTW_FORWARD )
       call c2c_1m_z_plan(plan( 1,3), ph, FFTW_BACKWARD)
       call c2c_1m_y_plan(plan( 1,2), ph, FFTW_BACKWARD)
       call c2c_1m_x_plan(plan( 1,1), ph, FFTW_BACKWARD)
       
       ! For R2C/C2R tranforms
       call r2c_1m_x_plan(plan(0,1), ph, sp)
       call c2c_1m_y_plan(plan(0,2), sp, FFTW_FORWARD )
       call c2c_1m_z_plan(plan(0,3), sp, FFTW_FORWARD )
       call c2c_1m_z_plan(plan(2,3), sp, FFTW_BACKWARD)
       call c2c_1m_y_plan(plan(2,2), sp, FFTW_BACKWARD)
       call c2r_1m_x_plan(plan(2,1), sp, ph)

    else if (format == PHYSICAL_IN_Z) then

       ! For C2C transforms
       call c2c_1m_z_plan(plan(-1,3), ph, FFTW_FORWARD )
       call c2c_1m_y_plan(plan(-1,2), ph, FFTW_FORWARD ) 
       call c2c_1m_x_plan(plan(-1,1), ph, FFTW_FORWARD )
       call c2c_1m_x_plan(plan( 1,1), ph, FFTW_BACKWARD)
       call c2c_1m_y_plan(plan( 1,2), ph, FFTW_BACKWARD)
       call c2c_1m_z_plan(plan( 1,3), ph, FFTW_BACKWARD)
       
       ! For R2C/C2R tranforms
       call r2c_1m_z_plan(plan(0,3), ph, sp)
       call c2c_1m_y_plan(plan(0,2), sp, FFTW_FORWARD )
       call c2c_1m_x_plan(plan(0,1), sp, FFTW_FORWARD )
       call c2c_1m_x_plan(plan(2,1), sp, FFTW_BACKWARD)
       call c2c_1m_y_plan(plan(2,2), sp, FFTW_BACKWARD)
       call c2r_1m_z_plan(plan(2,3), sp, ph)
       
    end if

    return
  end subroutine init_fft_engine


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time finalisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine finalize_fft_engine

    implicit none

    integer :: i,j
    
    do j=1,3
       do i=-1,2
#ifdef DOUBLE_PREC
          call fftw_destroy_plan(plan(i,j))
#else
          call fftwf_destroy_plan(plan(i,j))
#endif
       end do
    end do

    return
  end subroutine finalize_fft_engine


  ! Following routines calculate multiple one-dimensional FFTs to form 
  ! the basis of three-dimensional FFTs.

  ! c2c transform, multiple 1D FFTs in x direction
  subroutine c2c_1m_x(inout, isign, plan1)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    type(C_PTR) :: plan1

#ifdef DOUBLE_PREC
    call fftw_execute_dft(plan1, inout, inout)
#else
    call fftwf_execute_dft(plan1, inout, inout)
#endif

    return
  end subroutine c2c_1m_x


  ! c2c transform, multiple 1D FFTs in y direction
  subroutine c2c_1m_y(inout, isign, plan1)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    type(C_PTR) :: plan1

    integer :: k, s3

    s3 = size(inout,3)

    do k=1,s3  ! transform on one Z-plane at a time
#ifdef DOUBLE_PREC
       call fftw_execute_dft(plan1, inout(:,:,k), inout(:,:,k))
#else
       call fftwf_execute_dft(plan1, inout(:,:,k), inout(:,:,k))
#endif
    end do

    return
  end subroutine c2c_1m_y

  ! c2c transform, multiple 1D FFTs in z direction
  subroutine c2c_1m_z(inout, isign, plan1)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    type(C_PTR) :: plan1

#ifdef DOUBLE_PREC
       call fftw_execute_dft(plan1, inout, inout)
#else
       call fftwf_execute_dft(plan1, inout, inout)
#endif

    return
  end subroutine c2c_1m_z

  ! r2c transform, multiple 1D FFTs in x direction
  subroutine r2c_1m_x(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(INOUT)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

#ifdef DOUBLE_PREC
    call fftw_execute_dft_r2c(plan(0,1), input, output)
#else
    call fftwf_execute_dft_r2c(plan(0,1), input, output)
#endif    

    return

  end subroutine r2c_1m_x

  ! r2c transform, multiple 1D FFTs in z direction
  subroutine r2c_1m_z(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(INOUT)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

#ifdef DOUBLE_PREC
    call fftw_execute_dft_r2c(plan(0,3), input, output)
#else
    call fftwf_execute_dft_r2c(plan(0,3), input, output)
#endif

    return

  end subroutine r2c_1m_z

  ! c2r transform, multiple 1D FFTs in x direction
  subroutine c2r_1m_x(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT)  ::  input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

#ifdef DOUBLE_PREC
    call fftw_execute_dft_c2r(plan(2,1), input, output)
#else
    call fftwf_execute_dft_c2r(plan(2,1), input, output)
#endif

    return

  end subroutine c2r_1m_x

  ! c2r transform, multiple 1D FFTs in z direction
  subroutine c2r_1m_z(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

#ifdef DOUBLE_PREC
    call fftw_execute_dft_c2r(plan(2,3), input, output)
#else
    call fftwf_execute_dft_c2r(plan(2,3), input, output)
#endif    

    return

  end subroutine c2r_1m_z



  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D FFT - complex to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2c(in, out, isign)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(INOUT) :: in
    complex(mytype), dimension(:,:,:), intent(OUT) :: out
    integer, intent(IN) :: isign

#ifndef OVERWRITE
    complex(mytype), pointer :: wk1(:,:,:)
    integer(C_SIZE_T) :: sz
    type(C_PTR) :: wk1_p
#endif

    if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_FORWARD .OR.  &
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       
       ! ===== 1D FFTs in X =====
#ifdef OVERWRITE
       call c2c_1m_x(in,isign,plan(isign,1))
#else
       sz = ph%xsz(1)*ph%xsz(2)*ph%xsz(3)
       wk1_p = fftw_alloc_complex(sz)
       call c_f_pointer(wk1_p, wk1, [ph%xsz(1),ph%xsz(2),ph%xsz(3)])
       wk1 = in
       call c2c_1m_x(wk1,isign,plan(isign,1))
#endif

       ! ===== Swap X --> Y; 1D FFTs in Y =====

       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_x_to_y(in,wk2_c2c,ph)
#else
          call transpose_x_to_y(wk1,wk2_c2c,ph)
#endif
          call c2c_1m_y(wk2_c2c,isign,plan(isign,2))
       else
#ifdef OVERWRITE
          call c2c_1m_y(in,isign,plan(isign,2))
#else
          call c2c_1m_y(wk1,isign,plan(isign,2))
#endif
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_c2c,out,ph)
       else
#ifdef OVERWRITE
          call transpose_y_to_z(in,out,ph)
#else
          call transpose_y_to_z(wk1,out,ph)
#endif
       end if
       call c2c_1m_z(out,isign,plan(isign,3))

    else if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_BACKWARD &
         .OR. & 
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_FORWARD) then

       ! ===== 1D FFTs in Z =====
#ifdef OVERWRITE
       call c2c_1m_z(in,isign,plan(isign,3))
#else
       sz = ph%zsz(1)*ph%zsz(2)*ph%zsz(3)
       wk1_p = fftw_alloc_complex(sz)
       call c_f_pointer(wk1_p, wk1, [ph%zsz(1),ph%zsz(2),ph%zsz(3)])
       wk1 = in
       call c2c_1m_z(wk1,isign,plan(isign,3))
#endif

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_z_to_y(in,wk2_c2c,ph)
#else
          call transpose_z_to_y(wk1,wk2_c2c,ph)
#endif
          call c2c_1m_y(wk2_c2c,isign,plan(isign,2))
       else  ! out==wk2_c2c if 1D decomposition
#ifdef OVERWRITE
          call transpose_z_to_y(in,out,ph)
#else
          call transpose_z_to_y(wk1,out,ph)
#endif
          call c2c_1m_y(out,isign,plan(isign,2))
       end if

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_c2c,out,ph)
       end if
       call c2c_1m_x(out,isign,plan(isign,1))
       
    end if

#ifndef OVERWRITE
    call fftw_free(wk1_p)
#endif

    return
  end subroutine fft_3d_c2c

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D forward FFT - real to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_r2c(in_r, out_c)
    
    implicit none
    
    real(mytype), dimension(:,:,:), intent(INOUT) :: in_r
    complex(mytype), dimension(:,:,:), intent(OUT) :: out_c

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in X =====
       call r2c_1m_x(in_r,wk13)

       ! ===== Swap X --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
          call transpose_x_to_y(wk13,wk2_r2c,sp)
          call c2c_1m_y(wk2_r2c,-1,plan(0,2))
       else
          call c2c_1m_y(wk13,-1,plan(0,2))
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_r2c,out_c,sp)
       else
          call transpose_y_to_z(wk13,out_c,sp)
       end if
       call c2c_1m_z(out_c,-1,plan(0,3))
                
    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in Z =====
       call r2c_1m_z(in_r,wk13)

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
          call transpose_z_to_y(wk13,wk2_r2c,sp)
          call c2c_1m_y(wk2_r2c,-1,plan(0,2))
       else  ! out_c==wk2_r2c if 1D decomposition
          call transpose_z_to_y(wk13,out_c,sp)
          call c2c_1m_y(out_c,-1,plan(0,2))
       end if

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_r2c,out_c,sp)
       end if
       call c2c_1m_x(out_c,-1,plan(0,1))

    end if
    
    return
  end subroutine fft_3d_r2c
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D inverse FFT - complex to real
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2r(in_c, out_r)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(INOUT) :: in_c
    real(mytype), dimension(:,:,:), intent(OUT) :: out_r

#ifndef OVERWRITE
    complex(mytype), pointer :: wk1(:,:,:)
    integer(C_SIZE_T) :: sz
    type(C_PTR) :: wk1_p
#endif

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in Z =====
#ifdef OVERWRITE
       call c2c_1m_z(in_c,1,plan(2,3))       
#else
       sz = sp%zsz(1)*sp%zsz(2)*sp%zsz(3)
       wk1_p = fftw_alloc_complex(sz)
       call c_f_pointer(wk1_p, wk1, [sp%zsz(1),sp%zsz(2),sp%zsz(3)])
       wk1 = in_c
       call c2c_1m_z(wk1,1,plan(2,3))
#endif

       ! ===== Swap Z --> Y; 1D FFTs in Y =====
#ifdef OVERWRITE
       call transpose_z_to_y(in_c,wk2_r2c,sp)
#else
       call transpose_z_to_y(wk1,wk2_r2c,sp)
#endif
       call c2c_1m_y(wk2_r2c,1,plan(2,2))

       ! ===== Swap Y --> X; 1D FFTs in X =====
       if (dims(1)>1) then
          call transpose_y_to_x(wk2_r2c,wk13,sp)
          call c2r_1m_x(wk13,out_r)
       else
          call c2r_1m_x(wk2_r2c,out_r)
       end if

    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in X =====
#ifdef OVERWRITE
       call c2c_1m_x(in_c,1,plan(2,1))
#else
       sz = sp%xsz(1)*sp%xsz(2)*sp%xsz(3)
       wk1_p = fftw_alloc_complex(sz)
       call c_f_pointer(wk1_p, wk1, [sp%xsz(1),sp%xsz(2),sp%xsz(3)])
       wk1 = in_c
       call c2c_1m_x(wk1,1,plan(2,1))
#endif

       ! ===== Swap X --> Y; 1D FFTs in Y =====
       if (dims(1)>1) then
#ifdef OVERWRITE
          call transpose_x_to_y(in_c,wk2_r2c,sp)
#else
          call transpose_x_to_y(wk1,wk2_r2c,sp)
#endif
          call c2c_1m_y(wk2_r2c,1,plan(2,2))
       else  ! in_c==wk2_r2c if 1D decomposition
#ifdef OVERWRITE
          call c2c_1m_y(in_c,1,plan(2,2))
#else
          call c2c_1m_y(wk1,1,plan(2,2))
#endif
       end if

       ! ===== Swap Y --> Z; 1D FFTs in Z =====
       if (dims(1)>1) then
          call transpose_y_to_z(wk2_r2c,wk13,sp)
       else
#ifdef OVERWRITE
          call transpose_y_to_z(in_c,wk13,sp)
#else
          call transpose_y_to_z(wk1,wk13,sp)
#endif
       end if
       call c2r_1m_z(wk13,out_r)

    end if

#ifndef OVERWRITE
    call fftw_free(wk1_p)
#endif

    return
  end subroutine fft_3d_c2r

  
end module decomp_2d_fft


==> anc/2decomp_fft/src/fft_generic.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the 'generic' implementation of the FFT library

module decomp_2d_fft
  
  use decomp_2d  ! 2D decomposition module
  use glassman
  
  implicit none
  
  private        ! Make everything private unless declared public

  ! engine-specific global variables
  complex(mytype), allocatable, dimension(:) :: buf, scratch

  ! common code used for all engines, including global variables, 
  ! generic interface definitions and several subroutines
#include "fft_common.f90"

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time initialisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_fft_engine

    implicit none

    integer :: cbuf_size

    if (nrank==0) then
       write(*,*) ' '
       write(*,*) '***** Using the generic FFT engine *****'
       write(*,*) ' '
    end if

    cbuf_size = max(ph%xsz(1), ph%ysz(2))
    cbuf_size = max(cbuf_size, ph%zsz(3))
    allocate(buf(cbuf_size))
    allocate(scratch(cbuf_size))

    return
  end subroutine init_fft_engine


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time finalisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine finalize_fft_engine

    implicit none

    deallocate(buf,scratch)

    return
  end subroutine finalize_fft_engine


  ! Following routines calculate multiple one-dimensional FFTs to form 
  ! the basis of three-dimensional FFTs.

  ! c2c transform, multiple 1D FFTs in x direction
  subroutine c2c_1m_x(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: i,j,k
    
    do k=1,decomp%xsz(3)
       do j=1,decomp%xsz(2)
          do i=1,decomp%xsz(1)
             buf(i) = inout(i,j,k)
          end do
          call spcfft(buf,decomp%xsz(1),isign,scratch)
          do i=1,decomp%xsz(1)
             inout(i,j,k) = buf(i)
          end do
       end do
    end do

    return

  end subroutine c2c_1m_x

  ! c2c transform, multiple 1D FFTs in y direction
  subroutine c2c_1m_y(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: i,j,k

    do k=1,decomp%ysz(3)
       do i=1,decomp%ysz(1)
          do j=1,decomp%ysz(2)
             buf(j) = inout(i,j,k)
          end do
          call spcfft(buf,decomp%ysz(2),isign,scratch)
          do j=1,decomp%ysz(2)
             inout(i,j,k) = buf(j)
          end do
       end do
    end do

    return

  end subroutine c2c_1m_y

  ! c2c transform, multiple 1D FFTs in z direction
  subroutine c2c_1m_z(inout, isign, decomp)

    implicit none

    complex(mytype), dimension(:,:,:), intent(INOUT) :: inout
    integer, intent(IN) :: isign
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: i,j,k

    do j=1,decomp%zsz(2)
       do i=1,decomp%zsz(1)
          do k=1,decomp%zsz(3)
             buf(k) = inout(i,j,k)
          end do
          call spcfft(buf,decomp%zsz(3),isign,scratch)
          do k=1,decomp%zsz(3)
             inout(i,j,k) = buf(k)
          end do
       end do
    end do

    return

  end subroutine c2c_1m_z

  ! r2c transform, multiple 1D FFTs in x direction
  subroutine r2c_1m_x(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(IN)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k, s1,s2,s3, d1

    s1 = size(input,1)
    s2 = size(input,2)
    s3 = size(input,3)
    d1 = size(output,1)

    do k=1,s3
       do j=1,s2
          ! Glassman's FFT is c2c only, 
          ! needing some pre- and post-processing for r2c
          ! pack real input in complex storage
          do i=1,s1
             buf(i) = cmplx(input(i,j,k),0._mytype, kind=mytype)
          end do
          call spcfft(buf,s1,-1,scratch)
          ! note d1 ~ s1/2+1
          ! simply drop the redundant part of the complex output
          do i=1,d1
             output(i,j,k) = buf(i)
          end do
       end do
    end do

    return

  end subroutine r2c_1m_x

  ! r2c transform, multiple 1D FFTs in z direction
  subroutine r2c_1m_z(input, output)

    implicit none

    real(mytype), dimension(:,:,:), intent(IN)  ::  input
    complex(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k, s1,s2,s3, d3

    s1 = size(input,1)
    s2 = size(input,2)
    s3 = size(input,3)
    d3 = size(output,3)

    do j=1,s2
       do i=1,s1
          ! Glassman's FFT is c2c only, 
          ! needing some pre- and post-processing for r2c
          ! pack real input in complex storage
          do k=1,s3
             buf(k) = cmplx(input(i,j,k),0._mytype, kind=mytype)
          end do
          call spcfft(buf,s3,-1,scratch)
          ! note d3 ~ s3/2+1
          ! simply drop the redundant part of the complex output
          do k=1,d3
             output(i,j,k) = buf(k)
          end do
       end do
    end do

    return

  end subroutine r2c_1m_z

  ! c2r transform, multiple 1D FFTs in x direction
  subroutine c2r_1m_x(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(IN)  ::  input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k, d1,d2,d3

    d1 = size(output,1)
    d2 = size(output,2)
    d3 = size(output,3)

    do k=1,d3
       do j=1,d2
          ! Glassman's FFT is c2c only, 
          ! needing some pre- and post-processing for c2r
          do i=1,d1/2+1
             buf(i) = input(i,j,k)
          end do
          ! expanding to a full-size complex array
          ! For odd N, the storage is:
          !  1, 2, ...... N/2+1   integer division rounded down
          !     N, ...... N/2+2   => a(i) is conjugate of a(N+2-i)
          ! For even N, the storage is:
          !  1, 2, ...... N/2  , N/2+1
          !     N, ...... N/2+2  again a(i) conjugate of a(N+2-i)
          do i=d1/2+2,d1
             buf(i) =  conjg(buf(d1+2-i))
          end do
          call spcfft(buf,d1,1,scratch)
          do i=1,d1
             ! simply drop imaginary part
             output(i,j,k) = real(buf(i), kind=mytype)
          end do
       end do
    end do

    return

  end subroutine c2r_1m_x

  ! c2r transform, multiple 1D FFTs in z direction
  subroutine c2r_1m_z(input, output)

    implicit none

    complex(mytype), dimension(:,:,:), intent(IN)  ::  input
    real(mytype), dimension(:,:,:), intent(OUT) :: output

    integer :: i,j,k, d1,d2,d3

    d1 = size(output,1)
    d2 = size(output,2)
    d3 = size(output,3)

    do j=1,d2
       do i=1,d1
          do k=1,d3/2+1
             buf(k) = input(i,j,k)
          end do
          do k=d3/2+2,d3
             buf(k) =  conjg(buf(d3+2-k))
          end do
          call spcfft(buf,d3,1,scratch)
          do k=1,d3
             output(i,j,k) = real(buf(k), kind=mytype)
          end do
       end do
    end do

    return

  end subroutine c2r_1m_z


#include "fft_common_3d.f90"

  
end module decomp_2d_fft


==> anc/2decomp_fft/src/fft_mkl.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This is the Intel MKL implementation of the FFT library

module decomp_2d_fft
  
  use decomp_2d  ! 2D decomposition module
  use MKL_DFTI   ! MKL FFT module
  
  implicit none
  
  private        ! Make everything private unless declared public

  ! engine-specific global variables
  
  ! Descriptors for MKL FFT, one for each set of 1D FFTs
  !  for c2c transforms
  type(DFTI_DESCRIPTOR), pointer :: c2c_x, c2c_y, c2c_z     
  !  for r2c/c2r transforms, PHYSICAL_IN_X
  type(DFTI_DESCRIPTOR), pointer :: r2c_x, c2c_y2, c2c_z2, c2r_x
  !  for r2c/c2r transforms, PHYSICAL_IN_Z
  type(DFTI_DESCRIPTOR), pointer :: r2c_z, c2c_x2, c2r_z

  ! common code used for all engines, including global variables, 
  ! generic interface definitions and several subroutines
#include "fft_common.f90"

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time initialisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_fft_engine

    implicit none

    if (nrank==0) then
       write(*,*) ' '
       write(*,*) '***** Using the MKL engine *****'
       write(*,*) ' '
    end if

    ! For C2C transforms
    call c2c_1m_x_plan(c2c_x, ph)
    call c2c_1m_y_plan(c2c_y, ph)
    call c2c_1m_z_plan(c2c_z, ph)

    ! For R2C/C2R tranfroms with physical space in X-pencil
    if (format == PHYSICAL_IN_X) then
       call r2c_1m_x_plan(r2c_x, ph, sp, -1)
       call c2c_1m_y_plan(c2c_y2, sp)
       call c2c_1m_z_plan(c2c_z2, sp)
       call r2c_1m_x_plan(c2r_x, ph, sp,  1)

    ! For R2C/C2R tranfroms with physical space in Z-pencil
    else if (format == PHYSICAL_IN_Z) then
       call r2c_1m_z_plan(r2c_z, ph, sp, -1)
       call c2c_1m_y_plan(c2c_y2, sp)
       call c2c_1m_x_plan(c2c_x2, sp)
       call r2c_1m_z_plan(c2r_z, ph, sp,  1)
    end if

    return
  end subroutine init_fft_engine

  
  ! Return an MKL plan for multiple 1D c2c FFTs in X direction
  subroutine c2c_1m_x_plan(desc, decomp)

    implicit none

    type(DFTI_DESCRIPTOR), pointer :: desc
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: status

#ifdef DOUBLE_PREC
    status = DftiCreateDescriptor(desc, DFTI_DOUBLE, &
         DFTI_COMPLEX, 1, decomp%xsz(1))
#else       
    status = DftiCreateDescriptor(desc, DFTI_SINGLE, &
         DFTI_COMPLEX, 1, decomp%xsz(1))
#endif
    status = DftiSetValue(desc, DFTI_NUMBER_OF_TRANSFORMS, &
         decomp%xsz(2)*decomp%xsz(3))
    status = DftiSetValue(desc, DFTI_PLACEMENT, DFTI_NOT_INPLACE)
    status = DftiSetValue(desc, DFTI_INPUT_DISTANCE, decomp%xsz(1))
    status = DftiSetValue(desc, DFTI_OUTPUT_DISTANCE, decomp%xsz(1))
    status = DftiCommitDescriptor(desc)

    return
  end subroutine c2c_1m_x_plan

  ! Return an MKL plan for multiple 1D c2c FFTs in Y direction
  subroutine c2c_1m_y_plan(desc, decomp)

    implicit none

    type(DFTI_DESCRIPTOR), pointer :: desc
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: status, strides(2)

    ! Due to memory pattern of 3D arrays, 1D FFTs along Y have to be
    ! done one Z-plane at a time. So plan for 2D data sets here.

#ifdef DOUBLE_PREC
    status = DftiCreateDescriptor(desc, DFTI_DOUBLE, &
         DFTI_COMPLEX, 1, decomp%ysz(2))
#else
    status = DftiCreateDescriptor(desc, DFTI_SINGLE, &
         DFTI_COMPLEX, 1, decomp%ysz(2))
#endif
    status = DftiSetValue(desc, DFTI_PLACEMENT, DFTI_NOT_INPLACE)
    status = DftiSetValue(desc, DFTI_NUMBER_OF_TRANSFORMS, decomp%ysz(1))
    status = DftiSetValue(desc, DFTI_INPUT_DISTANCE, 1)
    status = DftiSetValue(desc, DFTI_OUTPUT_DISTANCE, 1)
    strides(1) = 0
    strides(2) = decomp%ysz(1)
    status = DftiSetValue(desc, DFTI_INPUT_STRIDES, strides)
    status = DftiSetValue(desc, DFTI_OUTPUT_STRIDES, strides)
    status = DftiCommitDescriptor(desc)

    return
  end subroutine c2c_1m_y_plan

  ! Return an MKL plan for multiple 1D c2c FFTs in Z direction
  subroutine c2c_1m_z_plan(desc, decomp)

    implicit none

    type(DFTI_DESCRIPTOR), pointer :: desc
    TYPE(DECOMP_INFO), intent(IN) :: decomp

    integer :: status, strides(2)

#ifdef DOUBLE_PREC
    status = DftiCreateDescriptor(desc, DFTI_DOUBLE, &
         DFTI_COMPLEX, 1, decomp%zsz(3))
#else
    status = DftiCreateDescriptor(desc, DFTI_SINGLE, &
         DFTI_COMPLEX, 1, decomp%zsz(3))
#endif
    status = DftiSetValue(desc, DFTI_PLACEMENT, DFTI_NOT_INPLACE)
    status = DftiSetValue(desc, DFTI_NUMBER_OF_TRANSFORMS, &
         decomp%zsz(1)*decomp%zsz(2))
    status = DftiSetValue(desc, DFTI_INPUT_DISTANCE, 1)
    status = DftiSetValue(desc, DFTI_OUTPUT_DISTANCE, 1)
    strides(1) = 0
    strides(2) = decomp%zsz(1)*decomp%zsz(2)
    status = DftiSetValue(desc, DFTI_INPUT_STRIDES, strides)
    status = DftiSetValue(desc, DFTI_OUTPUT_STRIDES, strides)
    status = DftiCommitDescriptor(desc)    

    return
  end subroutine c2c_1m_z_plan

  ! Return an MKL plan for multiple 1D r2c FFTs in X direction
  subroutine r2c_1m_x_plan(desc, decomp_ph, decomp_sp, direction)

    implicit none

    type(DFTI_DESCRIPTOR), pointer :: desc
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph, decomp_sp
    integer, intent(IN) :: direction ! (-1=r2c; 1=c2r)

    integer :: status

    ! c2r and r2c plans are almost the same, just swap input/output

#ifdef DOUBLE_PREC
    status = DftiCreateDescriptor(desc, DFTI_DOUBLE, &
         DFTI_REAL, 1, decomp_ph%xsz(1))
#else
    status = DftiCreateDescriptor(desc, DFTI_SINGLE, &
         DFTI_REAL, 1, decomp_ph%xsz(1))
#endif
    status = DftiSetValue(desc, DFTI_NUMBER_OF_TRANSFORMS, &
         decomp_ph%xsz(2)*decomp_ph%xsz(3))
    status = DftiSetValue(desc, DFTI_CONJUGATE_EVEN_STORAGE, &
         DFTI_COMPLEX_COMPLEX)
    status = DftiSetValue(desc, DFTI_PLACEMENT, DFTI_NOT_INPLACE)
    if (direction == -1) then  ! r2c
       status = DftiSetValue(desc, DFTI_INPUT_DISTANCE, &
            decomp_ph%xsz(1))
       status = DftiSetValue(desc, DFTI_OUTPUT_DISTANCE, &
            decomp_sp%xsz(1))
    else if (direction == 1) then  ! c2r
       status = DftiSetValue(desc, DFTI_INPUT_DISTANCE, &
            decomp_sp%xsz(1))
       status = DftiSetValue(desc, DFTI_OUTPUT_DISTANCE, &
            decomp_ph%xsz(1))
    end if
    status = DftiCommitDescriptor(desc)
    
    return
  end subroutine r2c_1m_x_plan

  ! Return an MKL plan for multiple 1D r2c FFTs in Z direction
  subroutine r2c_1m_z_plan(desc, decomp_ph, decomp_sp, direction)

    implicit none

    type(DFTI_DESCRIPTOR), pointer :: desc
    TYPE(DECOMP_INFO), intent(IN) :: decomp_ph, decomp_sp
    integer, intent(IN) :: direction ! (-1=r2c; 1=c2r)

    integer :: status, strides(2)

    ! c2r and r2c plans are almost the same, just swap input/output
    
#ifdef DOUBLE_PREC
    status = DftiCreateDescriptor(desc, DFTI_DOUBLE, &
         DFTI_REAL, 1, decomp_ph%zsz(3))
#else
    status = DftiCreateDescriptor(desc, DFTI_SINGLE, &
         DFTI_REAL, 1, decomp_ph%zsz(3))
#endif
    status = DftiSetValue(desc, DFTI_NUMBER_OF_TRANSFORMS, &
         decomp_ph%zsz(1)*decomp_ph%zsz(2))
    status = DftiSetValue(desc, DFTI_CONJUGATE_EVEN_STORAGE, &
         DFTI_COMPLEX_COMPLEX)
    status = DftiSetValue(desc, DFTI_PLACEMENT, DFTI_NOT_INPLACE)
    status = DftiSetValue(desc, DFTI_INPUT_DISTANCE, 1)
    status = DftiSetValue(desc, DFTI_OUTPUT_DISTANCE, 1)
    strides(1) = 0
    strides(2) = decomp_ph%zsz(1)*decomp_ph%zsz(2)
    if (direction == -1) then
       status = DftiSetValue(desc, DFTI_INPUT_STRIDES, strides)
    else if (direction == 1) then
       status = DftiSetValue(desc, DFTI_OUTPUT_STRIDES, strides)
    end if
    strides(2) = decomp_sp%zsz(1)*decomp_sp%zsz(2)
    if (direction == -1) then
       status = DftiSetValue(desc, DFTI_OUTPUT_STRIDES, strides)
    else if (direction == 1) then
       status = DftiSetValue(desc, DFTI_INPUT_STRIDES, strides)
    end if
    status = DftiCommitDescriptor(desc)
    
    return
  end subroutine r2c_1m_z_plan


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !  This routine performs one-time finalisations for the FFT engine
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine finalize_fft_engine

    implicit none

    integer :: status
    
    status = DftiFreeDescriptor(c2c_x)
    status = DftiFreeDescriptor(c2c_y)
    status = DftiFreeDescriptor(c2c_z)
    if (format==PHYSICAL_IN_X) then
       status = DftiFreeDescriptor(r2c_x)
       status = DftiFreeDescriptor(c2c_z2)
       status = DftiFreeDescriptor(c2r_x)
    else if (format==PHYSICAL_IN_Z) then
       status = DftiFreeDescriptor(r2c_z)
       status = DftiFreeDescriptor(c2c_x2)
       status = DftiFreeDescriptor(c2r_z)
    end if
    status = DftiFreeDescriptor(c2c_y2)

    return
  end subroutine finalize_fft_engine


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D FFT - complex to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2c(in, out, isign)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(IN) :: in
    complex(mytype), dimension(:,:,:), intent(OUT) :: out
    integer, intent(IN) :: isign   

    complex(mytype), allocatable, dimension(:,:,:) :: wk1,wk2,wk2b,wk3
    integer :: k, status

    if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_FORWARD .OR.  &
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_BACKWARD) then
       
       ! ===== 1D FFTs in X =====
       allocate (wk1(ph%xsz(1),ph%xsz(2),ph%xsz(3)))
!       if (isign==DECOMP_2D_FFT_FORWARD) then
!          status = DftiComputeForward(c2c_x, in(:,1,1), wk1(:,1,1))
!       else if (isign==DECOMP_2D_FFT_BACKWARD) then
!          status = DftiComputeBackward(c2c_x, in(:,1,1), wk1(:,1,1))
!       end if
       status = wrapper_c2c(c2c_x, in, wk1, isign)

       ! ===== Swap X --> Y =====
       allocate (wk2(ph%ysz(1),ph%ysz(2),ph%ysz(3)))
       call transpose_x_to_y(wk1,wk2,ph)
       
       ! ===== 1D FFTs in Y =====
       allocate (wk2b(ph%ysz(1),ph%ysz(2),ph%ysz(3))) 
       do k=1,ph%xsz(3) ! one Z-plane at a time
!          if (isign==DECOMP_2D_FFT_FORWARD) then
!             status = DftiComputeForward(c2c_y, wk2(:,1,k), wk2b(:,1,k))
!          else if (isign==DECOMP_2D_FFT_BACKWARD) then
!             status = DftiComputeBackward(c2c_y, wk2(:,1,k), wk2b(:,1,k))
!          end if
          status = wrapper_c2c(c2c_y, wk2(1,1,k), wk2b(1,1,k), isign)
       end do

       ! ===== Swap Y --> Z =====
       allocate (wk3(ph%zsz(1),ph%zsz(2),ph%zsz(3)))
       call transpose_y_to_z(wk2b,wk3,ph)

       ! ===== 1D FFTs in Z =====
!       if (isign==DECOMP_2D_FFT_FORWARD) then
!          status = DftiComputeForward(c2c_z, wk3(:,1,1), out(:,1,1))
!       else if (isign==DECOMP_2D_FFT_BACKWARD) then
!          status = DftiComputeBackward(c2c_z, wk3(:,1,1), out(:,1,1))
!       end if
       status = wrapper_c2c(c2c_z, wk3, out, isign)

    else if (format==PHYSICAL_IN_X .AND. isign==DECOMP_2D_FFT_BACKWARD &
         .OR. & 
         format==PHYSICAL_IN_Z .AND. isign==DECOMP_2D_FFT_FORWARD) then

       ! ===== 1D FFTs in Z =====
       allocate (wk1(ph%zsz(1),ph%zsz(2),ph%zsz(3)))
!       if (isign==DECOMP_2D_FFT_FORWARD) then
!          status = DftiComputeForward(c2c_z, in(:,1,1), wk1(:,1,1))
!       else if (isign==DECOMP_2D_FFT_BACKWARD) then
!          status = DftiComputeBackward(c2c_z, in(:,1,1), wk1(:,1,1))
!       end if
       status = wrapper_c2c(c2c_z, in, wk1, isign)
       
       ! ===== Swap Z --> Y =====
       allocate (wk2(ph%ysz(1),ph%ysz(2),ph%ysz(3)))
       call transpose_z_to_y(wk1,wk2,ph)
       
       ! ===== 1D FFTs in Y =====
       allocate (wk2b(ph%ysz(1),ph%ysz(2),ph%ysz(3)))
       do k=1,ph%xsz(3) ! one Z-plane at a time
!          if (isign==DECOMP_2D_FFT_FORWARD) then
!             status = DftiComputeForward(c2c_y, wk2(:,1,k), wk2b(:,1,k))
!          else if (isign==DECOMP_2D_FFT_BACKWARD) then
!             status = DftiComputeBackward(c2c_y, wk2(:,1,k), wk2b(:,1,k))
!          end if
          status = wrapper_c2c(c2c_y, wk2(1,1,k), wk2b(1,1,k), isign)
       end do
       
       ! ===== Swap Y --> X =====
       allocate (wk3(ph%xsz(1),ph%xsz(2),ph%xsz(3)))
       call transpose_y_to_x(wk2b,wk3,ph)
       
       ! ===== 1D FFTs in X =====
!       if (isign==DECOMP_2D_FFT_FORWARD) then
!          status = DftiComputeForward(c2c_x, wk3(:,1,1), out(:,1,1))
!       else if (isign==DECOMP_2D_FFT_BACKWARD) then
!          status = DftiComputeBackward(c2c_x, wk3(:,1,1), out(:,1,1))
!       end if
       status = wrapper_c2c(c2c_x, wk3, out, isign)
       
    end if

    return
  end subroutine fft_3d_c2c
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D forward FFT - real to complex
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_r2c(in_r, out_c)
    
    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN) :: in_r
    complex(mytype), dimension(:,:,:), intent(OUT) :: out_c
    
    complex(mytype), allocatable, dimension(:,:,:) :: wk1,wk2,wk2b,wk3
    integer :: k, status, isign

    isign = DECOMP_2D_FFT_FORWARD

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in X =====
       allocate(wk1(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
!       status = DftiComputeForward(r2c_x, in_r(:,1,1), wk1(:,1,1))       
       status = wrapper_r2c(r2c_x, in_r, wk1)

       ! ===== Swap X --> Y =====
       allocate (wk2(sp%ysz(1),sp%ysz(2),sp%ysz(3)))
       call transpose_x_to_y(wk1,wk2,sp)

       ! ===== 1D FFTs in Y =====
       allocate (wk2b(sp%ysz(1),sp%ysz(2),sp%ysz(3)))
       do k=1,sp%ysz(3)
!          status = DftiComputeForward(c2c_y2, wk2(:,1,k), wk2b(:,1,k))
          status = wrapper_c2c(c2c_y2, wk2(1,1,k), wk2b(1,1,k), isign)
       end do

       ! ===== Swap Y --> Z =====
       allocate (wk3(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
       call transpose_y_to_z(wk2b,wk3,sp)

       ! ===== 1D FFTs in Z =====
!       status = DftiComputeForward(c2c_z2, wk3(:,1,1), out_c(:,1,1))
       status = wrapper_c2c(c2c_z2, wk3, out_c, isign)
                
    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in Z =====
       allocate(wk1(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
!       status = DftiComputeForward(r2c_z, in_r(:,1,1), wk1(:,1,1))
       status = wrapper_r2c(r2c_z, in_r, wk1)

       ! ===== Swap Z --> Y =====
       allocate (wk2(sp%ysz(1),sp%ysz(2),sp%ysz(3)))
       call transpose_z_to_y(wk1,wk2,sp)

       ! ===== 1D FFTs in Y =====
       allocate (wk2b(sp%ysz(1),sp%ysz(2),sp%ysz(3)))
       do k=1,sp%ysz(3)
!          status = DftiComputeForward(c2c_y2, wk2(:,1,k), wk2b(:,1,k))
          status = wrapper_c2c(c2c_y2, wk2(1,1,k), wk2b(1,1,k), isign)
       end do

       ! ===== Swap Y --> X =====
       allocate (wk3(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
       call transpose_y_to_x(wk2b,wk3,sp)

       ! ===== 1D FFTs in X =====
!       status = DftiComputeForward(c2c_x2, wk3(:,1,1), out_c(:,1,1))
       status = wrapper_c2c(c2c_x2, wk3, out_c, isign)

    end if
    
    return
  end subroutine fft_3d_r2c
  
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! 3D inverse FFT - complex to real
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine fft_3d_c2r(in_c, out_r)
    
    implicit none
    
    complex(mytype), dimension(:,:,:), intent(IN) :: in_c
    real(mytype), dimension(:,:,:), intent(OUT) :: out_r
    
    complex(mytype), allocatable, dimension(:,:,:) :: wk1,wk2,wk2b,wk3
    integer :: k, status, isign

    isign = DECOMP_2D_FFT_BACKWARD

    if (format==PHYSICAL_IN_X) then

       ! ===== 1D FFTs in Z =====
       allocate (wk1(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
!       status = DftiComputeBackward(c2c_z2, in_c(:,1,1), wk1(:,1,1))
       status = wrapper_c2c(c2c_z2, in_c, wk1, isign)

       ! ===== Swap Z --> Y =====
       allocate (wk2(sp%ysz(1),sp%ysz(2),sp%ysz(3)))
       call transpose_z_to_y(wk1,wk2,sp)

       ! ===== 1D FFTs in Y =====
       allocate (wk2b(sp%ysz(1),sp%ysz(2),sp%ysz(3)))
       do k=1,sp%ysz(3)
!          status = DftiComputeBackward(c2c_y2, wk2(:,1,k), wk2b(:,1,k))
          status = wrapper_c2c(c2c_y2, wk2(1,1,k), wk2b(1,1,k), isign)
       end do

       ! ===== Swap Y --> X =====
       allocate (wk3(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
       call transpose_y_to_x(wk2b,wk3,sp)

       ! ===== 1D FFTs in X =====
!       status = DftiComputeBackward(c2r_x, wk3(:,1,1), out_r(:,1,1))
       status =  wrapper_c2r(c2r_x, wk3, out_r)

    else if (format==PHYSICAL_IN_Z) then

       ! ===== 1D FFTs in X =====
       allocate(wk1(sp%xsz(1),sp%xsz(2),sp%xsz(3)))
!       status = DftiComputeBackward(c2c_x2, in_c(:,1,1), wk1(:,1,1))
       status = wrapper_c2c(c2c_x2, in_c, wk1, isign)

       ! ===== Swap X --> Y =====
       allocate (wk2(sp%ysz(1),sp%ysz(2),sp%ysz(3)))
       call transpose_x_to_y(wk1,wk2,sp)

       ! ===== 1D FFTs in Y =====
       allocate (wk2b(sp%ysz(1),sp%ysz(2),sp%ysz(3)))
       do k=1,sp%ysz(3)
!          status = DftiComputeBackward(c2c_y2, wk2(:,1,k), wk2b(:,1,k))
          status = wrapper_c2c(c2c_y2, wk2(1,1,k), wk2b(1,1,k), isign)
       end do

       ! ===== Swap Y --> Z =====
       allocate (wk3(sp%zsz(1),sp%zsz(2),sp%zsz(3)))
       call transpose_y_to_z(wk2b,wk3,sp)

       ! ===== 1D FFTs in Z =====
!       status = DftiComputeBackward(c2r_z, wk3(:,1,1), out_r(:,1,1))
       status =  wrapper_c2r(c2r_z, wk3, out_r)

    end if

    return
  end subroutine fft_3d_c2r


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Wrapper functions so that one can pass 3D arrays to DftiCompute
  !  -- MKL accepts only 1D arrays as input/output for its multi-
  !     dimensional FFTs.
  !  -- Using EQUIVALENCE as suggested by MKL documents is impossible 
  !     for allocated arrays, not to mention bad coding style
  !  -- All code commented out above may well work but not safe. There 
  !     is no guarantee that compiler wouldn't make copies of 1D arrays
  !     (which would contain only one slice of the original 3D data) 
  !     rather than referring to the same memory address, i.e. 3D array
  !     A and 1D array A(:,1,1) may refer to different memory location.
  !  -- Using the following wrappers is safe and standard conforming.
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  integer function wrapper_c2c(desc, in, out, isign)

    implicit none

    type(DFTI_DESCRIPTOR), pointer :: desc
    complex(mytype), dimension(*) :: in, out
    integer :: isign, status

    if (isign == DECOMP_2D_FFT_FORWARD) then
       status = DftiComputeForward(desc, in, out)
    else if (isign == DECOMP_2D_FFT_BACKWARD) then
       status = DftiComputeBackward(desc, in, out)
    end if

    wrapper_c2c = status

    return
  end function wrapper_c2c

  integer function wrapper_r2c(desc, in, out)
    
    implicit none
    
    type(DFTI_DESCRIPTOR), pointer :: desc
    real(mytype), dimension(*) :: in 
    complex(mytype), dimension(*) :: out

    wrapper_r2c = DftiComputeForward(desc, in, out)

    return
  end function wrapper_r2c

  integer function wrapper_c2r(desc, in, out)

    implicit none

    type(DFTI_DESCRIPTOR), pointer :: desc
    complex(mytype), dimension(*) :: in 
    real(mytype), dimension(*) :: out

    wrapper_c2r = DftiComputeBackward(desc, in, out)

    return
  end function wrapper_c2r
  
end module decomp_2d_fft


==> anc/2decomp_fft/src/glassman.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This module contains a few 'generic' FFT routines, making the 
! 2DECOMP&FFT library not dependent on any external libraries

module glassman

  use decomp_2d, only : mytype

  implicit none

contains

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Following is a FFT implementation based on algorithm proposed by
  ! Glassman, a general FFT algorithm supporting arbitrary input length.
  !
  ! W. E. Ferguson, Jr., "A simple derivation of Glassman general-n fast
  ! Fourier transform," Comput. and Math. with Appls., vol. 8, no. 6, pp.
  ! 401-411, 1982.
  !
  ! Original implemtation online at http://www.jjj.de/fft/fftpage.html
  !
  ! Updated  
  !  -  to handle double-precision as well
  !  -  unnecessary scaling code removed
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!

  SUBROUTINE SPCFFT(U,N,ISIGN,WORK)
    
    IMPLICIT NONE
    
    LOGICAL :: INU
    INTEGER :: A,B,C,N,I,ISIGN
    COMPLEX(mytype) :: U(*),WORK(*)
    
    A = 1
    B = N
    C = 1
    INU = .TRUE.
    
    DO WHILE ( B .GT. 1 )
       A = C * A
       C = 2
       DO WHILE ( MOD(B,C) .NE. 0 )
          C = C + 1
       END DO
       B = B / C
       IF ( INU ) THEN
          CALL SPCPFT (A,B,C,U,WORK,ISIGN)
       ELSE
          CALL SPCPFT (A,B,C,WORK,U,ISIGN)
       END IF
       INU = ( .NOT. INU )
    END DO
    
    IF ( .NOT. INU ) THEN
       DO I = 1, N
          U(I) = WORK(I)
       END DO
    END IF
    
    RETURN
  END SUBROUTINE SPCFFT
  
  
  SUBROUTINE SPCPFT( A, B, C, UIN, UOUT, ISIGN )
    
    IMPLICIT NONE
    
    INTEGER :: ISIGN,A,B,C,IA,IB,IC,JCR,JC
    
    DOUBLE PRECISION :: ANGLE
    
    COMPLEX(mytype) :: UIN(B,C,A),UOUT(B,A,C),DELTA,OMEGA,SUM
    
    ANGLE = 6.28318530717958_mytype / REAL( A * C, kind=mytype )
    OMEGA = CMPLX( 1.0, 0.0, kind=mytype )
    
    IF( ISIGN .EQ. 1 ) THEN
       DELTA = CMPLX( DCOS(ANGLE), DSIN(ANGLE), kind=mytype )
    ELSE
       DELTA = CMPLX( DCOS(ANGLE), -DSIN(ANGLE), kind=mytype )
    END IF
    
    DO IC = 1, C
       DO IA = 1, A
          DO IB = 1, B
             SUM = UIN( IB, C, IA )
             DO JCR = 2, C
                JC = C + 1 - JCR
                SUM = UIN( IB, JC, IA ) + OMEGA * SUM
             END DO
             UOUT( IB, IA, IC ) = SUM
          END DO
          OMEGA = DELTA * OMEGA
       END DO
    END DO
    
    RETURN
  END SUBROUTINE SPCPFT


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! A 3D real-to-complex routine implemented using the 1D FFT above
  !   Input:   nx*ny*nz real numbers
  !   Output:  (nx/2+1)*ny*nz complex numbers
  ! Just like big FFT libraries (such as FFTW) do
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine glassman_3d_r2c(in_r,nx,ny,nz,out_c)

    implicit none
    
    integer, intent(IN) :: nx,ny,nz
    real(mytype), dimension(nx,ny,nz) :: in_r
    complex(mytype), dimension(nx/2+1,ny,nz) :: out_c
    
    complex(mytype), allocatable, dimension(:) :: buf, scratch
    integer :: maxsize, i,j,k
    
    maxsize = max(nx, max(ny,nz))
    allocate(buf(maxsize))
    allocate(scratch(maxsize))
    
    ! ===== 1D FFTs in X =====
    do k=1,nz
       do j=1,ny
          ! Glassman's 1D FFT is c2c only, 
          ! needing some pre- and post-processing for r2c
          ! pack real input in complex storage
          do i=1,nx
             buf(i) = cmplx(in_r(i,j,k),0._mytype, kind=mytype)
          end do
          call spcfft(buf,nx,-1,scratch)
          ! simply drop the redundant part of the complex output
          do i=1,nx/2+1
             out_c(i,j,k) = buf(i)
          end do
       end do
    end do
    
    ! ===== 1D FFTs in Y =====
    do k=1,nz
       do i=1,nx/2+1
          do j=1,ny
             buf(j) = out_c(i,j,k)
          end do
          call spcfft(buf,ny,-1,scratch)
          do j=1,ny
             out_c(i,j,k) = buf(j)
          end do
       end do
    end do
    
    ! ===== 1D FFTs in Z =====
    do j=1,ny
       do i=1,nx/2+1
          do k=1,nz
             buf(k) = out_c(i,j,k)
          end do
          call spcfft(buf,nz,-1,scratch)
          do k=1,nz
             out_c(i,j,k) = buf(k)
          end do
       end do
    end do
    
    deallocate(buf,scratch)
    
    return
  end subroutine glassman_3d_r2c


end module glassman



==> anc/2decomp_fft/src/halo.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Halo cell support for neighbouring pencils to exchange data
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine update_halo_real(in, out, level, opt_decomp, opt_global)

    implicit none

    integer, intent(IN) :: level      ! levels of halo cells required
    real(mytype), dimension(:,:,:), intent(IN) :: in    
    real(mytype), allocatable, dimension(:,:,:), intent(OUT) :: out
    TYPE(DECOMP_INFO), optional :: opt_decomp
    logical, optional :: opt_global

    TYPE(DECOMP_INFO) :: decomp
    logical :: global

    ! starting/ending index of array with halo cells
    integer :: xs, ys, zs, xe, ye, ze

    integer :: i, j, k, s1, s2, s3, ierror
    integer :: data_type

    integer :: icount, ilength, ijump 
    integer :: halo12, halo21, halo31, halo32                 
    integer, dimension(4) :: requests
    integer, dimension(MPI_STATUS_SIZE,4) :: status
    integer :: tag_e, tag_w, tag_n, tag_s, tag_t, tag_b

    data_type = real_type

#include "halo_common.f90"

    return
  end subroutine update_halo_real


  subroutine update_halo_complex(in, out, level, opt_decomp, opt_global)

    implicit none

    integer, intent(IN) :: level      ! levels of halo cells required
    complex(mytype), dimension(:,:,:), intent(IN) :: in    
    complex(mytype), allocatable, dimension(:,:,:), intent(OUT) :: out
    TYPE(DECOMP_INFO), optional :: opt_decomp
    logical, optional :: opt_global

    TYPE(DECOMP_INFO) :: decomp
    logical :: global

    ! starting/ending index of array with halo cells
    integer :: xs, ys, zs, xe, ye, ze

    integer :: i, j, k, s1, s2, s3, ierror
    integer :: data_type

    integer :: icount, ilength, ijump 
    integer :: halo12, halo21, halo31, halo32                 
    integer, dimension(4) :: requests
    integer, dimension(MPI_STATUS_SIZE,4) :: status
    integer :: tag_e, tag_w, tag_n, tag_s, tag_t, tag_b

    data_type = complex_type

#include "halo_common.f90"

    return
  end subroutine update_halo_complex



  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! To support halo-cell exchange:
  !   find the MPI ranks of neighbouring pencils
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine init_neighbour

    integer :: ierror

    ! For X-pencil
    neighbour(1,1) = MPI_PROC_NULL               ! east
    neighbour(1,2) = MPI_PROC_NULL               ! west
    call MPI_CART_SHIFT(DECOMP_2D_COMM_CART_X, 0, 1, &
         neighbour(1,4), neighbour(1,3), ierror) ! north & south
    call MPI_CART_SHIFT(DECOMP_2D_COMM_CART_X, 1, 1, &
         neighbour(1,6), neighbour(1,5), ierror) ! top & bottom

    ! For Y-pencil
    call MPI_CART_SHIFT(DECOMP_2D_COMM_CART_Y, 0, 1, &
         neighbour(2,2), neighbour(2,1), ierror) ! east & west
    neighbour(2,3) = MPI_PROC_NULL               ! north
    neighbour(2,4) = MPI_PROC_NULL               ! south
    call MPI_CART_SHIFT(DECOMP_2D_COMM_CART_Y, 1, 1, &
         neighbour(2,6), neighbour(2,5), ierror) ! top & bottom

    ! For Z-pencil
    call MPI_CART_SHIFT(DECOMP_2D_COMM_CART_Z, 0, 1, &
         neighbour(3,2), neighbour(3,1), ierror) ! east & west
    call MPI_CART_SHIFT(DECOMP_2D_COMM_CART_Z, 1, 1, &
         neighbour(3,4), neighbour(3,3), ierror) ! north & south
    neighbour(3,5) = MPI_PROC_NULL               ! top
    neighbour(3,6) = MPI_PROC_NULL               ! bottom

    return
  end subroutine init_neighbour


==> anc/2decomp_fft/src/halo_common.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contain common code to be included by subroutines 
! 'update_halo_...' in halo.f90

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    if (present(opt_global)) then
       global = opt_global
    else
       global = .false.
    end if

    s1 = size(in,1)
    s2 = size(in,2)
    s3 = size(in,3)

    ! Calculate the starting index and ending index of output
    if (s1==decomp%xsz(1)) then  ! X-pencil input
       if (global) then
          xs = decomp%xst(1) 
          xe = decomp%xen(1)
          ys = decomp%xst(2) - level
          ye = decomp%xen(2) + level
          zs = decomp%xst(3) - level
          ze = decomp%xen(3) + level
       else
          xs = 1 
          xe = s1
          ys = 1 - level
          ye = s2 + level 
          zs = 1 - level
          ze = s3 + level
       end if
    else if (s2==decomp%ysz(2)) then  ! Y-pencil input
       if (global) then
          xs = decomp%yst(1) - level 
          xe = decomp%yen(1) + level
          ys = decomp%yst(2)
          ye = decomp%yen(2)
          zs = decomp%yst(3) - level
          ze = decomp%yen(3) + level
       else
          xs = 1 - level
          xe = s1 + level
          ys = 1
          ye = s2
          zs = 1 - level
          ze = s3 + level
       end if
    else if (s3==decomp%zsz(3)) then  ! Z-pencil input
       if (global) then
          xs = decomp%zst(1) - level 
          xe = decomp%zen(1) + level
          ys = decomp%zst(2) - level
          ye = decomp%zen(2) + level
          zs = decomp%zst(3)
          ze = decomp%zen(3)
       else
          xs = 1 - level
          xe = s1 + level
          ys = 1 - level
          ye = s2 + level
          zs = 1
          ze = s3
       end if
    else
       ! invalid input
       call decomp_2d_abort(10, &
            'Invalid data passed to update_halo')
    end if


    allocate(out(xs:xe, ys:ye, zs:ze))
!    out = -1.0_mytype ! fill the halo for debugging

    ! copy input data to output
    if (global) then
       ! using global coordinate
       ! note the input array passed in always has index starting from 1 
       ! need to work out the corresponding global index
       if (s1==decomp%xsz(1)) then
          do k=decomp%xst(3),decomp%xen(3)
             do j=decomp%xst(2),decomp%xen(2)
                do i=1,s1  ! x all local
                   out(i,j,k) = in(i,j-decomp%xst(2)+1,k-decomp%xst(3)+1)
                end do
             end do
          end do
       else if (s2==decomp%ysz(2)) then
          do k=decomp%yst(3),decomp%yen(3)
             do j=1,s2  ! y all local
                do i=decomp%yst(1),decomp%yen(1)
                   out(i,j,k) = in(i-decomp%yst(1)+1,j,k-decomp%yst(3)+1)
                end do
             end do
          end do
       else if (s3==decomp%zsz(3)) then
          do k=1,s3  ! z all local
             do j=decomp%zst(2),decomp%zen(2)
                do i=decomp%zst(1),decomp%zen(1)
                   out(i,j,k) = in(i-decomp%zst(1)+1,j-decomp%zst(2)+1,k)
                end do
             end do
          end do
       end if
    else
       ! not using global coordinate
       do k=1,s3
          do j=1,s2
             do i=1,s1
                out(i,j,k) = in(i,j,k)
             end do
          end do
       end do
    end if

    ! If needed, define MPI derived data type to pack halo data,
    ! then call MPI send/receive to exchange halo data
    
    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
    ! X-pencil
    if (s1==decomp%xsz(1)) then

#ifdef HALO_DEBUG
       if (nrank==4) then
          write(*,*) 'X-pencil input'
          write(*,*) '=============='
          write(*,*) 'Data on a y-z plane is shown'
          write(*,*) 'Before halo exchange'
          do j=ye,ys,-1
             write(*,'(10F4.0)') (out(1,j,k),k=zs,ze)
          end do
       end if
#endif

       ! *** east/west ***
       ! all data in local memory already, no halo exchange

       ! *** north/south *** 
       tag_s = coord(1)
       if (coord(1)==dims(1)-1 .AND. periodic_y) then
          tag_n = 0
       else
          tag_n = coord(1) + 1
       end if
       icount = s3 + 2*level
       ilength = level * s1
       ijump = s1*(s2+2*level)
       call MPI_TYPE_VECTOR(icount, ilength, ijump, &
            data_type, halo12, ierror)
       call MPI_TYPE_COMMIT(halo12, ierror)
       ! receive from south
       call MPI_IRECV(out(xs,ys,zs), 1, halo12, &
            neighbour(1,4), tag_s, DECOMP_2D_COMM_CART_X, &
            requests(1), ierror)
       ! receive from north
       call MPI_IRECV(out(xs,ye-level+1,zs), 1, halo12, &
            neighbour(1,3), tag_n, DECOMP_2D_COMM_CART_X, &
            requests(2), ierror)
       ! send to south
       call MPI_ISSEND(out(xs,ys+level,zs), 1, halo12, &
            neighbour(1,4), tag_s, DECOMP_2D_COMM_CART_X, &
            requests(3), ierror)
       ! send to north
       call MPI_ISSEND(out(xs,ye-level-level+1,zs), 1, halo12, &
            neighbour(1,3), tag_n, DECOMP_2D_COMM_CART_X, &
            requests(4), ierror)
       call MPI_WAITALL(4, requests, status, ierror)
       call MPI_TYPE_FREE(halo12, ierror)
#ifdef HALO_DEBUG
       if (nrank==4) then
          write(*,*) 'After exchange in Y'
          do j=ye,ys,-1
             write(*,'(10F4.0)') (out(1,j,k),k=zs,ze)
          end do
       end if
#endif

       ! *** top/bottom ***
       ! no need to define derived data type as data on xy-planes
       ! all contiguous in memory, which can be sent/received using
       ! MPI directly
       tag_b = coord(2)
       if (coord(2)==dims(2)-1 .AND. periodic_z) then
          tag_t = 0
       else
          tag_t = coord(2) + 1
       end if
       icount = (s1 * (s2+2*level)) * level
       ! receive from bottom
       call MPI_IRECV(out(xs,ys,zs), icount, data_type, &
            neighbour(1,6), tag_b, DECOMP_2D_COMM_CART_X, &
            requests(1), ierror)
       ! receive from top
       call MPI_IRECV(out(xs,ys,ze-level+1), icount, data_type, &
            neighbour(1,5), tag_t, DECOMP_2D_COMM_CART_X, &
            requests(2), ierror)
       ! send to bottom
       call MPI_ISSEND(out(xs,ys,zs+level), icount, data_type, &
            neighbour(1,6), tag_b, DECOMP_2D_COMM_CART_X, &
            requests(3), ierror)
       ! send to top
       call MPI_ISSEND(out(xs,ys,ze-level-level+1), icount, data_type, &
            neighbour(1,5), tag_t, DECOMP_2D_COMM_CART_X, &
            requests(4), ierror)
       call MPI_WAITALL(4, requests, status, ierror)
#ifdef HALO_DEBUG       
       if (nrank==4) then
          write(*,*) 'After exchange in Z'
          do j=ye,ys,-1
             write(*,'(10F4.0)') (out(1,j,k),k=zs,ze)
          end do
       end if
#endif       

    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!   
    ! Y-pencil   
    else if (s2==decomp%ysz(2)) then

#ifdef HALO_DEBUG
       if (nrank==4) then
          write(*,*) 'Y-pencil input'
          write(*,*) '=============='
          write(*,*) 'Data on a x-z plane is shown'
          write(*,*) 'Before halo exchange'
          do i=xe,xs,-1
             write(*,'(10F4.0)') (out(i,1,k),k=zs,ze)
          end do
       end if
#endif

       ! *** east/west ***
       tag_w = coord(1)
       if (coord(1)==dims(1)-1 .AND. periodic_x) then
          tag_e = 0
       else
          tag_e = coord(1) + 1
       end if
       icount = s2*(s3+2*level)
       ilength = level
       ijump = s1+2*level
       call MPI_TYPE_VECTOR(icount, ilength, ijump, &
            data_type, halo21, ierror)
       call MPI_TYPE_COMMIT(halo21, ierror)
       ! receive from west
       call MPI_IRECV(out(xs,ys,zs), 1, halo21, &
            neighbour(2,2), tag_w, DECOMP_2D_COMM_CART_Y, &
            requests(1), ierror)
       ! receive from east
       call MPI_IRECV(out(xe-level+1,ys,zs), 1, halo21, &
            neighbour(2,1), tag_e, DECOMP_2D_COMM_CART_Y, &
            requests(2), ierror)
       ! send to west
       call MPI_ISSEND(out(xs+level,ys,zs), 1, halo21, &
            neighbour(2,2), tag_w, DECOMP_2D_COMM_CART_Y, &
            requests(3), ierror)
       ! send to east
       call MPI_ISSEND(out(xe-level-level+1,ys,zs), 1, halo21, &
            neighbour(2,1), tag_e, DECOMP_2D_COMM_CART_Y, &
            requests(4), ierror)
       call MPI_WAITALL(4, requests, status, ierror)
       call MPI_TYPE_FREE(halo21, ierror)
#ifdef HALO_DEBUG       
       if (nrank==4) then
          write(*,*) 'After exchange in X'
          do i=xe,xs,-1
             write(*,'(10F4.0)') (out(i,1,k),k=zs,ze)
          end do
       end if
#endif

       ! *** north/south ***
       ! all data in local memory already, no halo exchange

       ! *** top/bottom ***
       ! no need to define derived data type as data on xy-planes
       ! all contiguous in memory, which can be sent/received using
       ! MPI directly
       tag_b = coord(2)
       if (coord(2)==dims(2)-1 .AND. periodic_z) then
          tag_t = 0
       else
          tag_t = coord(2) + 1
       end if
       icount = (s2 * (s1+2*level)) * level
       ! receive from bottom
       call MPI_IRECV(out(xs,ys,zs), icount, data_type, &
            neighbour(2,6), tag_b, DECOMP_2D_COMM_CART_Y, &
            requests(1), ierror)
       ! receive from top
       call MPI_IRECV(out(xs,ys,ze-level+1), icount, data_type, &
            neighbour(2,5), tag_t, DECOMP_2D_COMM_CART_Y, &
            requests(2), ierror)
       ! send to bottom
       call MPI_ISSEND(out(xs,ys,zs+level), icount, data_type, &
            neighbour(2,6), tag_b, DECOMP_2D_COMM_CART_Y, &
            requests(3), ierror)
       ! send to top
       call MPI_ISSEND(out(xs,ys,ze-level-level+1), icount, data_type, &
            neighbour(2,5), tag_t, DECOMP_2D_COMM_CART_Y, &
            requests(4), ierror)
       call MPI_WAITALL(4, requests, status, ierror)
#ifdef HALO_DEBUG
       if (nrank==4) then
          write(*,*) 'After exchange in Z'
          do i=xe,xs,-1
             write(*,'(10F4.0)') (out(i,1,k),k=zs,ze)
          end do
       end if
#endif

    !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!   
    ! Z-pencil
    else if (s3==decomp%zsz(3)) then   

#ifdef HALO_DEBUG
       if (nrank==4) then
          write(*,*) 'Z-pencil input'
          write(*,*) '=============='
          write(*,*) 'Data on a x-y plane is shown'
          write(*,*) 'Before halo exchange'
          do i=xe,xs,-1
             write(*,'(10F4.0)') (out(i,j,1),j=ys,ye)
          end do
       end if
#endif

       ! *** east/west ***
       tag_w = coord(1)
       if (coord(1)==dims(1)-1 .AND. periodic_x) then
          tag_e = 0
       else
          tag_e = coord(1) + 1
       end if
       icount = (s2+2*level)*s3
       ilength = level
       ijump = s1+2*level
       call MPI_TYPE_VECTOR(icount, ilength, ijump, &
            data_type, halo31, ierror)
       call MPI_TYPE_COMMIT(halo31, ierror)
       ! receive from west
       call MPI_IRECV(out(xs,ys,zs), 1, halo31, &
            neighbour(3,2), tag_w, DECOMP_2D_COMM_CART_Z, &
            requests(1), ierror)
       ! receive from east
       call MPI_IRECV(out(xe-level+1,ys,zs), 1, halo31, &
            neighbour(3,1), tag_e, DECOMP_2D_COMM_CART_Z, &
            requests(2), ierror)
       ! send to west
       call MPI_ISSEND(out(xs+level,ys,zs), 1, halo31, &
            neighbour(3,2), tag_w, DECOMP_2D_COMM_CART_Z, &
            requests(3), ierror)
       ! send to east
       call MPI_ISSEND(out(xe-level-level+1,ys,zs), 1, halo31, &
            neighbour(3,1), tag_e, DECOMP_2D_COMM_CART_Z, &
            requests(4), ierror)
       call MPI_WAITALL(4, requests, status, ierror)
       call MPI_TYPE_FREE(halo31, ierror)       
#ifdef HALO_DEBUG
       if (nrank==4) then
          write(*,*) 'After exchange in X'
          do i=xe,xs,-1
             write(*,'(10F4.0)') (out(i,j,1),j=ys,ye)
          end do
       end if
#endif

       ! *** north/south *** 
       tag_s = coord(2)
       if (coord(2)==dims(2)-1 .AND. periodic_y) then
          tag_n = 0
       else
          tag_n = coord(2) + 1
       end if
       icount = s3
       ilength = level * (s1+2*level)
       ijump = (s1+2*level) * (s2+2*level)
       call MPI_TYPE_VECTOR(icount, ilength, ijump, &
            data_type, halo32, ierror)
       call MPI_TYPE_COMMIT(halo32, ierror)
       ! receive from south
       call MPI_IRECV(out(xs,ys,zs), 1, halo32, &
            neighbour(3,4), tag_s, DECOMP_2D_COMM_CART_Z, &
            requests(1), ierror)
       ! receive from north
       call MPI_IRECV(out(xs,ye-level+1,zs), 1, halo32, &
            neighbour(3,3), tag_n, DECOMP_2D_COMM_CART_Z, &
            requests(2), ierror)
       ! send to south
       call MPI_ISSEND(out(xs,ys+level,zs), 1, halo32, &
            neighbour(3,4), tag_s, DECOMP_2D_COMM_CART_Z, &
            requests(3), ierror)
       ! send to north
       call MPI_ISSEND(out(xs,ye-level-level+1,zs), 1, halo32, &
            neighbour(3,3), tag_n, DECOMP_2D_COMM_CART_Z, &
            requests(4), ierror)
       call MPI_WAITALL(4, requests, status, ierror)
       call MPI_TYPE_FREE(halo32, ierror)
#ifdef HALO_DEBUG
       if (nrank==4) then
          write(*,*) 'After exchange in Y'
          do i=xe,xs,-1
             write(*,'(10F4.0)') (out(i,j,1),j=ys,ye)
          end do
       end if
#endif

       ! *** top/bottom ***
       ! all data in local memory already, no halo exchange

    end if  ! pencil


==> anc/2decomp_fft/src/io.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2011 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This module provides parallel IO facilities for applications based on
! 2D decomposition.

module decomp_2d_io

  use decomp_2d
  use MPI
#ifdef T3PIO
  use t3pio
#endif

  implicit none

  private        ! Make everything private unless declared public

  public :: decomp_2d_write_one, decomp_2d_read_one, &
       decomp_2d_write_var, decomp_2d_read_var, &
       decomp_2d_write_scalar, decomp_2d_read_scalar, &
       decomp_2d_write_plane, decomp_2d_write_every

  ! Generic interface to handle multiple data types and decompositions

  interface decomp_2d_write_one
     module procedure write_one_real
     module procedure write_one_complex
  end interface decomp_2d_write_one

  interface decomp_2d_read_one
     module procedure read_one_real
     module procedure read_one_complex
  end interface decomp_2d_read_one

  interface decomp_2d_write_var
     module procedure write_var_real
     module procedure write_var_complex
  end interface decomp_2d_write_var

  interface decomp_2d_read_var
     module procedure read_var_real
     module procedure read_var_complex
  end interface decomp_2d_read_var

  interface decomp_2d_write_scalar
     module procedure write_scalar_real
     module procedure write_scalar_complex
     module procedure write_scalar_integer
  end interface decomp_2d_write_scalar

  interface decomp_2d_read_scalar
     module procedure read_scalar_real
     module procedure read_scalar_complex
     module procedure read_scalar_integer
  end interface decomp_2d_read_scalar

  interface decomp_2d_write_plane
     module procedure write_plane_3d_real
     module procedure write_plane_3d_complex
!     module procedure write_plane_2d
  end interface decomp_2d_write_plane

  interface decomp_2d_write_every
     module procedure write_every_real
     module procedure write_every_complex
  end interface decomp_2d_write_every
  
contains
  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Using MPI-IO library to write a single 3D array to a file
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine write_one_real(ipencil,var,filename,opt_decomp)
    
    implicit none
    
    integer, intent(IN) :: ipencil
    real(mytype), dimension(:,:,:), intent(IN) :: var
    character(len=*), intent(IN) :: filename
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer(kind=MPI_OFFSET_KIND) :: filesize, disp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: ierror, newtype, fh, data_type, info, gs

    data_type = real_type

#include "io_write_one.f90"

    return
  end subroutine write_one_real


  subroutine write_one_complex(ipencil,var,filename,opt_decomp)
    
    implicit none
    
    integer, intent(IN) :: ipencil
    complex(mytype), dimension(:,:,:), intent(IN) :: var
    character(len=*), intent(IN) :: filename
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer(kind=MPI_OFFSET_KIND) :: filesize, disp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: ierror, newtype, fh, data_type, info, gs

    data_type = complex_type

#include "io_write_one.f90"
    
    return
  end subroutine write_one_complex


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Using MPI-IO library to read from a file a single 3D array
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine read_one_real(ipencil,var,filename,opt_decomp)
    
    implicit none
    
    integer, intent(IN) :: ipencil
    real(mytype), dimension(:,:,:), intent(INOUT) :: var
    character(len=*), intent(IN) :: filename
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer(kind=MPI_OFFSET_KIND) :: disp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: ierror, newtype, fh, data_type

    data_type = real_type
    
#include "io_read_one.f90"
    
    return
  end subroutine read_one_real


  subroutine read_one_complex(ipencil,var,filename,opt_decomp)
    
    implicit none
    
    integer, intent(IN) :: ipencil
    complex(mytype), dimension(:,:,:), intent(INOUT) :: var
    character(len=*), intent(IN) :: filename
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer(kind=MPI_OFFSET_KIND) :: disp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: ierror, newtype, fh, data_type
    
    data_type = complex_type

#include "io_read_one.f90"
    
    return
  end subroutine read_one_complex


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Write a 3D array as part of a big MPI-IO file, starting from 
  !  displacement 'disp'; 'disp' will be updated after the writing
  !  operation to prepare the writing of next chunk of data.
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine write_var_real(fh,disp,ipencil,var,opt_decomp)

    implicit none

    integer, intent(IN) :: fh
    integer(KIND=MPI_OFFSET_KIND), intent(INOUT) :: disp
    integer, intent(IN) :: ipencil
    real(mytype), dimension(:,:,:), intent(IN) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: ierror, newtype, data_type

    data_type = real_type

#include "io_write_var.f90"

    return
  end subroutine write_var_real


  subroutine write_var_complex(fh,disp,ipencil,var,opt_decomp)

    implicit none

    integer, intent(IN) :: fh
    integer(KIND=MPI_OFFSET_KIND), intent(INOUT) :: disp
    integer, intent(IN) :: ipencil
    complex(mytype), dimension(:,:,:), intent(IN) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: ierror, newtype, data_type

    data_type = complex_type

#include "io_write_var.f90"

    return
  end subroutine write_var_complex


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Read a 3D array as part of a big MPI-IO file, starting from 
  !  displacement 'disp'; 'disp' will be updated after the reading
  !  operation to prepare the reading of next chunk of data.
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine read_var_real(fh,disp,ipencil,var,opt_decomp)

    implicit none

    integer, intent(IN) :: fh
    integer(KIND=MPI_OFFSET_KIND), intent(INOUT) :: disp
    integer, intent(IN) :: ipencil
    real(mytype), dimension(:,:,:), intent(INOUT) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: ierror, newtype, data_type

    data_type = real_type

#include "io_read_var.f90"

    return
  end subroutine read_var_real


  subroutine read_var_complex(fh,disp,ipencil,var,opt_decomp)

    implicit none

    integer, intent(IN) :: fh
    integer(KIND=MPI_OFFSET_KIND), intent(INOUT) :: disp
    integer, intent(IN) :: ipencil
    complex(mytype), dimension(:,:,:), intent(INOUT) :: var
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: ierror, newtype, data_type

    data_type = complex_type

#include "io_read_var.f90"

    return
  end subroutine read_var_complex

  
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Write scalar variables as part of a big MPI-IO file, starting from 
  !  displacement 'disp'; 'disp' will be updated after the reading
  !  operation to prepare the reading of next chunk of data.
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine write_scalar_real(fh,disp,n,var)

    implicit none

    integer, intent(IN) :: fh             ! file handle
    integer(KIND=MPI_OFFSET_KIND), &
         intent(INOUT) :: disp            ! displacement
    integer, intent(IN) :: n              ! number of scalars
    real(mytype), dimension(n), &
         intent(IN) :: var                ! array of scalars

    integer :: m, ierror

    call MPI_FILE_SET_VIEW(fh,disp,real_type, &
         real_type,'native',MPI_INFO_NULL,ierror)
    if (nrank==0) then
       m = n ! only one rank needs to write
    else
       m = 0
    end if
    call MPI_FILE_WRITE_ALL(fh, var, m, real_type, &
         MPI_STATUS_IGNORE, ierror)
    disp = disp + n*mytype_bytes

    return
  end subroutine write_scalar_real


  subroutine write_scalar_complex(fh,disp,n,var)

    implicit none

    integer, intent(IN) :: fh
    integer(KIND=MPI_OFFSET_KIND), intent(INOUT) :: disp
    integer, intent(IN) :: n
    complex(mytype), dimension(n), intent(IN) :: var

    integer :: m, ierror

    call MPI_FILE_SET_VIEW(fh,disp,complex_type, &
         complex_type,'native',MPI_INFO_NULL,ierror)
    if (nrank==0) then
       m = n
    else
       m = 0
    end if
    call MPI_FILE_WRITE_ALL(fh, var, m, complex_type, &
         MPI_STATUS_IGNORE, ierror)
    disp = disp + n*mytype_bytes*2

    return
  end subroutine write_scalar_complex


  subroutine write_scalar_integer(fh,disp,n,var)

    implicit none

    integer, intent(IN) :: fh
    integer(KIND=MPI_OFFSET_KIND), intent(INOUT) :: disp
    integer, intent(IN) :: n
    integer, dimension(n), intent(IN) :: var

    integer :: m, ierror

    call MPI_FILE_SET_VIEW(fh,disp,MPI_INTEGER, &
         MPI_INTEGER,'native',MPI_INFO_NULL,ierror)
    if (nrank==0) then
       m = n
    else
       m = 0
    end if
    call MPI_FILE_WRITE_ALL(fh, var, m, MPI_INTEGER, &
         MPI_STATUS_IGNORE, ierror)
    call MPI_TYPE_SIZE(MPI_INTEGER,m,ierror)
    disp = disp + n*m

    return
  end subroutine write_scalar_integer


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Read scalar variables as part of a big MPI-IO file, starting from 
  !  displacement 'disp'; 'disp' will be updated after the reading
  !  operation to prepare the reading of next chunk of data.
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine read_scalar_real(fh,disp,n,var)

    implicit none

    integer, intent(IN) :: fh             ! file handle
    integer(KIND=MPI_OFFSET_KIND), &
         intent(INOUT) :: disp            ! displacement
    integer, intent(IN) :: n              ! number of scalars
    real(mytype), dimension(n), &
         intent(INOUT) :: var             ! array of scalars

    integer :: ierror

    call MPI_FILE_SET_VIEW(fh,disp,real_type, &
         real_type,'native',MPI_INFO_NULL,ierror)
    call MPI_FILE_READ_ALL(fh, var, n, real_type, &
         MPI_STATUS_IGNORE, ierror)
    disp = disp + n*mytype_bytes

    return
  end subroutine read_scalar_real
  

  subroutine read_scalar_complex(fh,disp,n,var)

    implicit none

    integer, intent(IN) :: fh
    integer(KIND=MPI_OFFSET_KIND), intent(INOUT) :: disp
    integer, intent(IN) :: n
    complex(mytype), dimension(n), intent(INOUT) :: var

    integer :: ierror

    call MPI_FILE_SET_VIEW(fh,disp,complex_type, &
         complex_type,'native',MPI_INFO_NULL,ierror)
    call MPI_FILE_READ_ALL(fh, var, n, complex_type, &
         MPI_STATUS_IGNORE, ierror)
    disp = disp + n*mytype_bytes*2

    return
  end subroutine read_scalar_complex


  subroutine read_scalar_integer(fh,disp,n,var)

    implicit none

    integer, intent(IN) :: fh
    integer(KIND=MPI_OFFSET_KIND), intent(INOUT) :: disp
    integer, intent(IN) :: n
    integer, dimension(n), intent(INOUT) :: var

    integer :: m, ierror

    call MPI_FILE_SET_VIEW(fh,disp,MPI_INTEGER, &
         MPI_INTEGER,'native',MPI_INFO_NULL,ierror)
    call MPI_FILE_READ_ALL(fh, var, n, MPI_INTEGER, &
         MPI_STATUS_IGNORE, ierror)
    call MPI_TYPE_SIZE(MPI_INTEGER,m,ierror)
    disp = disp + n*m

    return
  end subroutine read_scalar_integer


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Write a 2D slice of the 3D data to a file
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine write_plane_3d_real(ipencil,var,iplane,n,filename, &
       opt_decomp)

    implicit none

    integer, intent(IN) :: ipencil !(x-pencil=1; y-pencil=2; z-pencil=3)
    real(mytype), dimension(:,:,:), intent(IN) :: var
    integer, intent(IN) :: iplane !(x-plane=1; y-plane=2; z-plane=3)
    integer, intent(IN) :: n ! which plane to write (global coordinate)
    character(len=*), intent(IN) :: filename
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    real(mytype), allocatable, dimension(:,:,:) :: wk, wk2
    real(mytype), allocatable, dimension(:,:,:) :: wk2d
    TYPE(DECOMP_INFO) :: decomp
    integer(kind=MPI_OFFSET_KIND) :: filesize, disp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: i,j,k, ierror, newtype, fh, data_type

    data_type = real_type

#include "io_write_plane.f90"

    return
  end subroutine write_plane_3d_real


  subroutine write_plane_3d_complex(ipencil,var,iplane,n, &
       filename,opt_decomp)

    implicit none

    integer, intent(IN) :: ipencil !(x-pencil=1; y-pencil=2; z-pencil=3)
    complex(mytype), dimension(:,:,:), intent(IN) :: var
    integer, intent(IN) :: iplane !(x-plane=1; y-plane=2; z-plane=3)
    integer, intent(IN) :: n ! which plane to write (global coordinate)
    character(len=*), intent(IN) :: filename
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    complex(mytype), allocatable, dimension(:,:,:) :: wk, wk2
    complex(mytype), allocatable, dimension(:,:,:) :: wk2d
    TYPE(DECOMP_INFO) :: decomp
    integer(kind=MPI_OFFSET_KIND) :: filesize, disp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: i,j,k, ierror, newtype, fh, data_type

    data_type = complex_type

#include "io_write_plane.f90"

    return
  end subroutine write_plane_3d_complex


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Write a 2D array to a file
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  !************** TO DO ***************
!  subroutine write_plane_2d(ipencil,var,filename)
!    integer, intent(IN) :: ipencil !(x-pencil=1; y-pencil=2; z-pencil=3)
!    real(mytype), dimension(:,:), intent(IN) :: var ! 2D array
!    character(len=*), intent(IN) :: filename
!
!    if (ipencil==1) then
!       ! var should be defined as var(xsize(2)
!
!    else if (ipencil==2) then
!
!    else if (ipencil==3) then
!
!    end if
!
!    return
!  end subroutine write_plane_2d


  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  ! Write 3D array data for every specified mesh point
  !!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!!
  subroutine write_every_real(ipencil,var,iskip,jskip,kskip, &
       filename, from1)

    implicit none

    integer, intent(IN) :: ipencil !(x-pencil=1; y-pencil=2; z-pencil=3)
    real(mytype), dimension(:,:,:), intent(IN) :: var
    integer, intent(IN) :: iskip,jskip,kskip 
    character(len=*), intent(IN) :: filename
    logical, intent(IN) :: from1  ! .true.  - save 1,n+1,2n+1...
                                  ! .false. - save n,2n,3n...

    real(mytype), allocatable, dimension(:,:,:) :: wk, wk2
    integer(kind=MPI_OFFSET_KIND) :: filesize, disp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: i,j,k, ierror, newtype, fh, key,color,newcomm, data_type
    integer, dimension(3) :: xsz,ysz,zsz,xst,yst,zst,xen,yen,zen,skip

    data_type = real_type

#include "io_write_every.f90"
    
    return
  end subroutine write_every_real


  subroutine write_every_complex(ipencil,var,iskip,jskip,kskip, &
       filename, from1)

    implicit none

    integer, intent(IN) :: ipencil !(x-pencil=1; y-pencil=2; z-pencil=3)
    complex(mytype), dimension(:,:,:), intent(IN) :: var
    integer, intent(IN) :: iskip,jskip,kskip 
    character(len=*), intent(IN) :: filename
    logical, intent(IN) :: from1  ! .true.  - save 1,n+1,2n+1...
                                  ! .false. - save n,2n,3n...

    complex(mytype), allocatable, dimension(:,:,:) :: wk, wk2
    integer(kind=MPI_OFFSET_KIND) :: filesize, disp
    integer, dimension(3) :: sizes, subsizes, starts
    integer :: i,j,k, ierror, newtype, fh, key,color,newcomm, data_type
    integer, dimension(3) :: xsz,ysz,zsz,xst,yst,zst,xen,yen,zen,skip

    data_type = complex_type

#include "io_write_every.f90"
    
    return
  end subroutine write_every_complex


end module decomp_2d_io


==> anc/2decomp_fft/src/io_read_one.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contain common code to be included by subroutines 
! 'mpiio_read_one_...' in io.f90

    ! Using MPI-IO to write a distributed 3D array into a file

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       call get_decomp_info(decomp)
    end if
    
    ! determine subarray parameters
    sizes(1) = decomp%xsz(1)
    sizes(2) = decomp%ysz(2)
    sizes(3) = decomp%zsz(3)
    
    if (ipencil == 1) then
       subsizes(1) = decomp%xsz(1)
       subsizes(2) = decomp%xsz(2)
       subsizes(3) = decomp%xsz(3)
       starts(1) = decomp%xst(1)-1  ! 0-based index
       starts(2) = decomp%xst(2)-1
       starts(3) = decomp%xst(3)-1
    else if (ipencil == 2) then
       subsizes(1) = decomp%ysz(1)
       subsizes(2) = decomp%ysz(2)
       subsizes(3) = decomp%ysz(3)
       starts(1) = decomp%yst(1)-1
       starts(2) = decomp%yst(2)-1
       starts(3) = decomp%yst(3)-1
    else if (ipencil == 3) then
       subsizes(1) = decomp%zsz(1)
       subsizes(2) = decomp%zsz(2)
       subsizes(3) = decomp%zsz(3)
       starts(1) = decomp%zst(1)-1
       starts(2) = decomp%zst(2)-1
       starts(3) = decomp%zst(3)-1
    endif
    
    call MPI_TYPE_CREATE_SUBARRAY(3, sizes, subsizes, starts,  &
         MPI_ORDER_FORTRAN, data_type, newtype, ierror)
    call MPI_TYPE_COMMIT(newtype,ierror)
    call MPI_FILE_OPEN(MPI_COMM_WORLD, filename, &
         MPI_MODE_RDONLY, MPI_INFO_NULL, &
         fh, ierror)
    disp = 0_MPI_OFFSET_KIND
    call MPI_FILE_SET_VIEW(fh,disp,data_type, &
         newtype,'native',MPI_INFO_NULL,ierror)
    call MPI_FILE_READ_ALL(fh, var, &
         subsizes(1)*subsizes(2)*subsizes(3), &
         data_type, MPI_STATUS_IGNORE, ierror)
    call MPI_FILE_CLOSE(fh,ierror)
    call MPI_TYPE_FREE(newtype,ierror)


==> anc/2decomp_fft/src/io_read_var.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contain common code to be included by subroutines 
! 'read_var_...' in io.f90

  ! Using MPI-IO to read a distributed 3D variable from a file. File 
  ! operations (open/close) need to be done in calling application. This 
  ! allows multiple variables to be read from a single file. Together 
  ! with the corresponding write operation, this is the perfect solution
  ! for applications to perform restart/checkpointing.

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       call get_decomp_info(decomp)
    end if

    ! Create file type and set file view
    sizes(1) = decomp%xsz(1)
    sizes(2) = decomp%ysz(2)
    sizes(3) = decomp%zsz(3)
    if (ipencil == 1) then
       subsizes(1) = decomp%xsz(1)
       subsizes(2) = decomp%xsz(2)
       subsizes(3) = decomp%xsz(3)
       starts(1) = decomp%xst(1)-1  ! 0-based index
       starts(2) = decomp%xst(2)-1
       starts(3) = decomp%xst(3)-1
    else if (ipencil == 2) then
       subsizes(1) = decomp%ysz(1)
       subsizes(2) = decomp%ysz(2)
       subsizes(3) = decomp%ysz(3)
       starts(1) = decomp%yst(1)-1
       starts(2) = decomp%yst(2)-1
       starts(3) = decomp%yst(3)-1
    else if (ipencil == 3) then
       subsizes(1) = decomp%zsz(1)
       subsizes(2) = decomp%zsz(2)
       subsizes(3) = decomp%zsz(3)
       starts(1) = decomp%zst(1)-1
       starts(2) = decomp%zst(2)-1
       starts(3) = decomp%zst(3)-1
    endif
    
    call MPI_TYPE_CREATE_SUBARRAY(3, sizes, subsizes, starts,  &
         MPI_ORDER_FORTRAN, data_type, newtype, ierror)
    call MPI_TYPE_COMMIT(newtype,ierror)
    call MPI_FILE_SET_VIEW(fh,disp,data_type, &
         newtype,'native',MPI_INFO_NULL,ierror)
    call MPI_FILE_READ_ALL(fh, var, &
         subsizes(1)*subsizes(2)*subsizes(3), &
         data_type, MPI_STATUS_IGNORE, ierror)
    call MPI_TYPE_FREE(newtype,ierror)

    ! update displacement for the next read operation
    disp = disp + sizes(1)*sizes(2)*sizes(3)*mytype_bytes
    if (data_type == complex_type) then
       disp = disp + sizes(1)*sizes(2)*sizes(3)*mytype_bytes
    end if


==> anc/2decomp_fft/src/io_write_every.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contain common code to be included by subroutines 
! 'write_every_...' in io.f90

  ! To write every few points of a 3D array to a file

    ! work out the distribution parameters, which may be different from 
    ! the default distribution used by the decomposition library
    !  For exmample if nx=17 and p_row=4
    !    distribution is: 4 4 4 5

    ! If writing from the 1st element
    !  If saving every 3 points, then 5 points to be saved (17/3)
    !    default distribution would be 1 1 1 2
    !    However, 1st block (1-4) contains the 3rd point
    !             2nd block (5-8) contains the 6th point
    !             3rd block (9-12) contains the 9th and 12th point
    !             4th block (13-17) contains then 15th point
    !    giving a 1 1 2 1 distribution
    !    So cannot use the base decomposition library for such IO

    ! If writing from the n-th element (n=?skip)
    !  If saving every 3 points, then 6 points to be saved
    !    However, 1st block (1-4) contains the 1st & 4th point
    !             2nd block (5-8) contains the 7th point
    !             3rd block (9-12) contains the 10th point
    !             4th block (13-17) contains then 12th & 15th point
    !    giving a 1 2 2 1 distribution

    skip(1)=iskip
    skip(2)=jskip
    skip(3)=kskip

    do i=1,3
       if (from1) then
          xst(i) = (xstart(i)+skip(i)-1)/skip(i)
          if (mod(xstart(i)+skip(i)-1,skip(i))/=0) xst(i)=xst(i)+1
          xen(i) = (xend(i)+skip(i)-1)/skip(i)
       else
          xst(i) = xstart(i)/skip(i)
          if (mod(xstart(i),skip(i))/=0) xst(i)=xst(i)+1
          xen(i) = xend(i)/skip(i)
       end if
       xsz(i) = xen(i)-xst(i)+1
    end do
       
    do i=1,3
       if (from1) then
          yst(i) = (ystart(i)+skip(i)-1)/skip(i)
          if (mod(ystart(i)+skip(i)-1,skip(i))/=0) yst(i)=yst(i)+1
          yen(i) = (yend(i)+skip(i)-1)/skip(i)
       else
          yst(i) = ystart(i)/skip(i)
          if (mod(ystart(i),skip(i))/=0) yst(i)=yst(i)+1
          yen(i) = yend(i)/skip(i)
       end if
       ysz(i) = yen(i)-yst(i)+1
    end do

    do i=1,3
       if (from1) then
          zst(i) = (zstart(i)+skip(i)-1)/skip(i)
          if (mod(zstart(i)+skip(i)-1,skip(i))/=0) zst(i)=zst(i)+1
          zen(i) = (zend(i)+skip(i)-1)/skip(i)
       else
          zst(i) = zstart(i)/skip(i)
          if (mod(zstart(i),skip(i))/=0) zst(i)=zst(i)+1
          zen(i) = zend(i)/skip(i)
       end if
       zsz(i) = zen(i)-zst(i)+1
    end do

    ! if 'skip' value is large it is possible that some ranks do not 
    ! contain any points to be written. Subarray constructor requires 
    ! nonzero size so it is not possible to use MPI_COMM_WORLD for IO.
    ! Create a sub communicator for this...
    color = 1
    key = 0  ! rank order doesn't matter
    if (ipencil==1) then
       if (xsz(1)==0 .or. xsz(2)==0 .or. xsz(3)==0) then
          color = 2
       end if
    else if (ipencil==2) then
       if (ysz(1)==0 .or. ysz(2)==0 .or. ysz(3)==0) then
          color = 2
       end if
    else if (ipencil==3) then
       if (zsz(1)==0 .or. zsz(2)==0 .or. zsz(3)==0) then
          color = 2
       end if
    end if
    call MPI_COMM_SPLIT(MPI_COMM_WORLD,color,key,newcomm,ierror)

    if (color==1) then ! only ranks in this group do IO collectively
       
       ! generate subarray information
       sizes(1) = xsz(1)
       sizes(2) = ysz(2)
       sizes(3) = zsz(3)
       if (ipencil==1) then
          subsizes(1) = xsz(1)
          subsizes(2) = xsz(2)
          subsizes(3) = xsz(3)
          starts(1) = xst(1)-1
          starts(2) = xst(2)-1
          starts(3) = xst(3)-1
       else if (ipencil==2) then
          subsizes(1) = ysz(1)
          subsizes(2) = ysz(2)
          subsizes(3) = ysz(3)
          starts(1) = yst(1)-1
          starts(2) = yst(2)-1
          starts(3) = yst(3)-1
       else if (ipencil==3) then
          subsizes(1) = zsz(1)
          subsizes(2) = zsz(2)
          subsizes(3) = zsz(3)
          starts(1) = zst(1)-1
          starts(2) = zst(2)-1
          starts(3) = zst(3)-1
       end if
       
       ! copy data from original array
       ! needs a copy of original array in global coordinate 
       if (ipencil==1) then
          allocate(wk(xst(1):xen(1),xst(2):xen(2),xst(3):xen(3)))
          allocate(wk2(xstart(1):xend(1),xstart(2):xend(2),xstart(3):xend(3)))
          wk2=var
          if (from1) then
             do k=xst(3),xen(3)
                do j=xst(2),xen(2)
                   do i=xst(1),xen(1)
                      wk(i,j,k) = wk2((i-1)*iskip+1,(j-1)*jskip+1,(k-1)*kskip+1)
                   end do
                end do
             end do
          else
             do k=xst(3),xen(3)
                do j=xst(2),xen(2)
                   do i=xst(1),xen(1)
                      wk(i,j,k) = wk2(i*iskip,j*jskip,k*kskip)
                   end do
                end do
             end do
          end if   
       else if (ipencil==2) then
          allocate(wk(yst(1):yen(1),yst(2):yen(2),yst(3):yen(3)))
          allocate(wk2(ystart(1):yend(1),ystart(2):yend(2),ystart(3):yend(3)))
          wk2=var
          if (from1) then
             do k=yst(3),yen(3)
                do j=yst(2),yen(2)
                   do i=yst(1),yen(1)
                      wk(i,j,k) = wk2((i-1)*iskip+1,(j-1)*jskip+1,(k-1)*kskip+1)
                   end do
                end do
             end do
          else
             do k=yst(3),yen(3)
                do j=yst(2),yen(2)
                   do i=yst(1),yen(1)
                      wk(i,j,k) = wk2(i*iskip,j*jskip,k*kskip)
                   end do
                end do
             end do
          end if
       else if (ipencil==3) then
          allocate(wk(zst(1):zen(1),zst(2):zen(2),zst(3):zen(3)))
          allocate(wk2(zstart(1):zend(1),zstart(2):zend(2),zstart(3):zend(3)))
          wk2=var
          if (from1) then
             do k=zst(3),zen(3)
                do j=zst(2),zen(2)
                   do i=zst(1),zen(1)
                      wk(i,j,k) = wk2((i-1)*iskip+1,(j-1)*jskip+1,(k-1)*kskip+1)
                   end do
                end do
             end do
          else
             do k=zst(3),zen(3)
                do j=zst(2),zen(2)
                   do i=zst(1),zen(1)
                      wk(i,j,k) = wk2(i*iskip,j*jskip,k*kskip)
                   end do
                end do
             end do
          end if
       end if
       deallocate(wk2)

       ! MPI-IO
       call MPI_TYPE_CREATE_SUBARRAY(3, sizes, subsizes, starts,  &
            MPI_ORDER_FORTRAN, data_type, newtype, ierror)
       call MPI_TYPE_COMMIT(newtype,ierror)
       call MPI_FILE_OPEN(newcomm, filename, &
            MPI_MODE_CREATE+MPI_MODE_WRONLY, MPI_INFO_NULL, &
            fh, ierror)
       filesize = 0_MPI_OFFSET_KIND
       call MPI_FILE_SET_SIZE(fh,filesize,ierror)  ! guarantee overwriting
       disp = 0_MPI_OFFSET_KIND
       call MPI_FILE_SET_VIEW(fh,disp,data_type, &
            newtype,'native',MPI_INFO_NULL,ierror)
       call MPI_FILE_WRITE_ALL(fh, wk, &
            subsizes(1)*subsizes(2)*subsizes(3), &
            data_type, MPI_STATUS_IGNORE, ierror)
       call MPI_FILE_CLOSE(fh,ierror)
       call MPI_TYPE_FREE(newtype,ierror)

       deallocate(wk)

    end if ! color==1

    call MPI_BARRIER(MPI_COMM_WORLD, ierror)


==> anc/2decomp_fft/src/io_write_one.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contain common code to be included by subroutines 
! 'mpiio_write_one_...' in io.f90

    ! Using MPI-IO to write a distributed 3D array into a file

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       call get_decomp_info(decomp)
    end if
    
    ! determine subarray parameters
    sizes(1) = decomp%xsz(1)
    sizes(2) = decomp%ysz(2)
    sizes(3) = decomp%zsz(3)
    
    if (ipencil == 1) then
       subsizes(1) = decomp%xsz(1)
       subsizes(2) = decomp%xsz(2)
       subsizes(3) = decomp%xsz(3)
       starts(1) = decomp%xst(1)-1  ! 0-based index
       starts(2) = decomp%xst(2)-1
       starts(3) = decomp%xst(3)-1
    else if (ipencil == 2) then
       subsizes(1) = decomp%ysz(1)
       subsizes(2) = decomp%ysz(2)
       subsizes(3) = decomp%ysz(3)
       starts(1) = decomp%yst(1)-1
       starts(2) = decomp%yst(2)-1
       starts(3) = decomp%yst(3)-1
    else if (ipencil == 3) then
       subsizes(1) = decomp%zsz(1)
       subsizes(2) = decomp%zsz(2)
       subsizes(3) = decomp%zsz(3)
       starts(1) = decomp%zst(1)-1
       starts(2) = decomp%zst(2)-1
       starts(3) = decomp%zst(3)-1
    endif

#ifdef T3PIO
    call MPI_INFO_CREATE(info, ierror)
    gs = ceiling(real(sizes(1),mytype)*real(sizes(2),mytype)* &
         real(sizes(3),mytype)/1024./1024.)
    call t3pio_set_info(MPI_COMM_WORLD, info, "./", ierror, &
         GLOBAL_SIZE=gs, factor=1)
#endif

    call MPI_TYPE_CREATE_SUBARRAY(3, sizes, subsizes, starts,  &
         MPI_ORDER_FORTRAN, data_type, newtype, ierror)
    call MPI_TYPE_COMMIT(newtype,ierror)
#ifdef T3PIO
    call MPI_FILE_OPEN(MPI_COMM_WORLD, filename, &
         MPI_MODE_CREATE+MPI_MODE_WRONLY, info, fh, ierror)
#else
    call MPI_FILE_OPEN(MPI_COMM_WORLD, filename, &
         MPI_MODE_CREATE+MPI_MODE_WRONLY, MPI_INFO_NULL, &
         fh, ierror)
#endif
    filesize = 0_MPI_OFFSET_KIND
    call MPI_FILE_SET_SIZE(fh,filesize,ierror)  ! guarantee overwriting
    disp = 0_MPI_OFFSET_KIND
    call MPI_FILE_SET_VIEW(fh,disp,data_type, &
         newtype,'native',MPI_INFO_NULL,ierror)
    call MPI_FILE_WRITE_ALL(fh, var, &
         subsizes(1)*subsizes(2)*subsizes(3), &
         data_type, MPI_STATUS_IGNORE, ierror)
    call MPI_FILE_CLOSE(fh,ierror)
    call MPI_TYPE_FREE(newtype,ierror)
#ifdef T3PIO
    call MPI_INFO_FREE(info,ierror)
#endif


==> anc/2decomp_fft/src/io_write_plane.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contain common code to be included by subroutines 
! 'mpiio_write_plane_3d_...' in io.f90

    ! It is much easier to implement if all mpi ranks participate I/O.
    ! Transpose the 3D data if necessary.

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       call get_decomp_info(decomp)
    end if

    if (iplane==1) then
       allocate(wk(decomp%xsz(1),decomp%xsz(2),decomp%xsz(3)))
       if (ipencil==1) then
          wk = var
       else if (ipencil==2) then
          call transpose_y_to_x(var,wk,decomp)
       else if (ipencil==3) then
          allocate(wk2(decomp%ysz(1),decomp%ysz(2),decomp%ysz(3)))
          call transpose_z_to_y(var,wk2,decomp)
          call transpose_y_to_x(wk2,wk,decomp)
          deallocate(wk2)
       end if
       allocate(wk2d(1,decomp%xsz(2),decomp%xsz(3)))
       do k=1,decomp%xsz(3)
          do j=1,decomp%xsz(2)
             wk2d(1,j,k)=wk(n,j,k)
          end do
       end do
       sizes(1) = 1
       sizes(2) = decomp%ysz(2)
       sizes(3) = decomp%zsz(3)
       subsizes(1) = 1
       subsizes(2) = decomp%xsz(2)
       subsizes(3) = decomp%xsz(3)
       starts(1) = 0
       starts(2) = decomp%xst(2)-1
       starts(3) = decomp%xst(3)-1

    else if (iplane==2) then
       allocate(wk(decomp%ysz(1),decomp%ysz(2),decomp%ysz(3)))
       if (ipencil==1) then
          call transpose_x_to_y(var,wk,decomp)
       else if (ipencil==2) then
          wk = var
       else if (ipencil==3) then
          call transpose_z_to_y(var,wk,decomp)
       end if
       allocate(wk2d(decomp%ysz(1),1,decomp%ysz(3)))
       do k=1,decomp%ysz(3)
          do i=1,decomp%ysz(1)
             wk2d(i,1,k)=wk(i,n,k)
          end do
       end do
       sizes(1) = decomp%xsz(1)
       sizes(2) = 1
       sizes(3) = decomp%zsz(3)
       subsizes(1) = decomp%ysz(1)
       subsizes(2) = 1
       subsizes(3) = decomp%ysz(3)
       starts(1) = decomp%yst(1)-1
       starts(2) = 0
       starts(3) = decomp%yst(3)-1

    else if (iplane==3) then
       allocate(wk(decomp%zsz(1),decomp%zsz(2),decomp%zsz(3)))
       if (ipencil==1) then
          allocate(wk2(decomp%ysz(1),decomp%ysz(2),decomp%ysz(3)))
          call transpose_x_to_y(var,wk2,decomp)
          call transpose_y_to_z(wk2,wk,decomp)
          deallocate(wk2)
       else if (ipencil==2) then
          call transpose_y_to_z(var,wk,decomp)
       else if (ipencil==3) then
          wk = var
       end if
       allocate(wk2d(decomp%zsz(1),decomp%zsz(2),1))
       do j=1,decomp%zsz(2)
          do i=1,decomp%zsz(1) 
             wk2d(i,j,1)=wk(i,j,n)
          end do
       end do
       sizes(1) = decomp%xsz(1)
       sizes(2) = decomp%ysz(2)
       sizes(3) = 1
       subsizes(1) = decomp%zsz(1)
       subsizes(2) = decomp%zsz(2)
       subsizes(3) = 1
       starts(1) = decomp%zst(1)-1
       starts(2) = decomp%zst(2)-1
       starts(3) = 0
    end if

    call MPI_TYPE_CREATE_SUBARRAY(3, sizes, subsizes, starts,  &
         MPI_ORDER_FORTRAN, data_type, newtype, ierror)
    call MPI_TYPE_COMMIT(newtype,ierror)
    call MPI_FILE_OPEN(MPI_COMM_WORLD, filename, &
         MPI_MODE_CREATE+MPI_MODE_WRONLY, MPI_INFO_NULL, &
         fh, ierror)
    filesize = 0_MPI_OFFSET_KIND
    call MPI_FILE_SET_SIZE(fh,filesize,ierror)  ! guarantee overwriting
    disp = 0_MPI_OFFSET_KIND
    call MPI_FILE_SET_VIEW(fh,disp,data_type, &
         newtype,'native',MPI_INFO_NULL,ierror)
    call MPI_FILE_WRITE_ALL(fh, wk2d, &
         subsizes(1)*subsizes(2)*subsizes(3), &
         data_type, MPI_STATUS_IGNORE, ierror)
    call MPI_FILE_CLOSE(fh,ierror)
    call MPI_TYPE_FREE(newtype,ierror)
    
    deallocate(wk,wk2d)


==> anc/2decomp_fft/src/io_write_var.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contain common code to be included by subroutines 
! 'write_var_...' in io.f90

  ! Using MPI-IO to write a distributed 3D variable to a file. File 
  ! operations (open/close) need to be done in calling application. This
  ! allows multiple variables to be written to a single file. Together 
  ! with the corresponding read operation, this is the perfect solution
  ! for applications to perform restart/checkpointing.

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       call get_decomp_info(decomp)
    end if

    ! Create file type and set file view
    sizes(1) = decomp%xsz(1)
    sizes(2) = decomp%ysz(2)
    sizes(3) = decomp%zsz(3)
    if (ipencil == 1) then
       subsizes(1) = decomp%xsz(1)
       subsizes(2) = decomp%xsz(2)
       subsizes(3) = decomp%xsz(3)
       starts(1) = decomp%xst(1)-1  ! 0-based index
       starts(2) = decomp%xst(2)-1
       starts(3) = decomp%xst(3)-1
    else if (ipencil == 2) then
       subsizes(1) = decomp%ysz(1)
       subsizes(2) = decomp%ysz(2)
       subsizes(3) = decomp%ysz(3)
       starts(1) = decomp%yst(1)-1
       starts(2) = decomp%yst(2)-1
       starts(3) = decomp%yst(3)-1
    else if (ipencil == 3) then
       subsizes(1) = decomp%zsz(1)
       subsizes(2) = decomp%zsz(2)
       subsizes(3) = decomp%zsz(3)
       starts(1) = decomp%zst(1)-1
       starts(2) = decomp%zst(2)-1
       starts(3) = decomp%zst(3)-1
    endif
    
    call MPI_TYPE_CREATE_SUBARRAY(3, sizes, subsizes, starts,  &
         MPI_ORDER_FORTRAN, data_type, newtype, ierror)
    call MPI_TYPE_COMMIT(newtype,ierror)
    call MPI_FILE_SET_VIEW(fh,disp,data_type, &
         newtype,'native',MPI_INFO_NULL,ierror)
    call MPI_FILE_WRITE_ALL(fh, var, &
         subsizes(1)*subsizes(2)*subsizes(3), &
         data_type, MPI_STATUS_IGNORE, ierror)
    call MPI_TYPE_FREE(newtype,ierror)

    ! update displacement for the next write operation
    disp = disp + sizes(1)*sizes(2)*sizes(3)*mytype_bytes
    if (data_type == complex_type) then
       disp = disp + sizes(1)*sizes(2)*sizes(3)*mytype_bytes
    end if


==> anc/2decomp_fft/src/transpose_x_to_y.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contains the routines that transpose data from X to Y pencil

  subroutine transpose_x_to_y_real(src, dst, opt_decomp)

    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN) :: src
    real(mytype), dimension(:,:,:), intent(OUT) :: dst
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

#ifdef SHM
    real(mytype) :: work1(*), work2(*)
    POINTER  (work1_p, work1), (work2_p, work2)  ! Cray pointers
#endif
    
    integer :: s1,s2,s3,d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    ! rearrange source array as send buffer
#ifdef SHM
    work1_p = decomp%COL_INFO%SND_P
    call mem_split_xy_real(src, s1, s2, s3, work1, dims(1), &
         decomp%x1dist, decomp)
#else
    call mem_split_xy_real(src, s1, s2, s3, work1_r, dims(1), &
         decomp%x1dist, decomp)
#endif

    ! define receive buffer
#ifdef SHM
    work2_p = decomp%COL_INFO%RCV_P
    call MPI_BARRIER(decomp%COL_INFO%CORE_COMM, ierror)
#endif
    
    ! transpose using MPI_ALLTOALL(V)
#ifdef SHM
    if (decomp%COL_INFO%CORE_ME==1) THEN
       call MPI_ALLTOALLV(work1, decomp%x1cnts_s, decomp%x1disp_s, &
            real_type, work2, decomp%y1cnts_s, decomp%y1disp_s, &
            real_type, decomp%COL_INFO%SMP_COMM, ierror)
    end if
#else
#ifdef EVEN
    call MPI_ALLTOALL(work1_r, decomp%x1count, &
         real_type, work2_r, decomp%y1count, &
         real_type, DECOMP_2D_COMM_COL, ierror)
#else
    call MPI_ALLTOALLV(work1_r, decomp%x1cnts, decomp%x1disp, &
         real_type, work2_r, decomp%y1cnts, decomp%y1disp, &
         real_type, DECOMP_2D_COMM_COL, ierror)
#endif
#endif

    ! rearrange receive buffer
#ifdef SHM
    call MPI_BARRIER(decomp%COL_INFO%CORE_COMM, ierror)
    call mem_merge_xy_real(work2, d1, d2, d3, dst, dims(1), &
         decomp%y1dist, decomp)
#else
    call mem_merge_xy_real(work2_r, d1, d2, d3, dst, dims(1), &
         decomp%y1dist, decomp)
#endif
    
    return
  end subroutine transpose_x_to_y_real


#ifdef OCC
  subroutine transpose_x_to_y_real_start(handle, src, dst, sbuf, rbuf, &
       opt_decomp)

    implicit none
    
    integer :: handle
    real(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: s1,s2,s3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)

    ! rearrange source array as send buffer
    call mem_split_xy_real(src, s1, s2, s3, sbuf, dims(1), &
         decomp%x1dist, decomp)
    
#ifdef EVEN
    call NBC_IALLTOALL(sbuf, decomp%x1count, real_type, &
         rbuf, decomp%y1count, real_type, &
         DECOMP_2D_COMM_COL, handle, ierror)
#else
    call NBC_IALLTOALLV(sbuf, decomp%x1cnts, decomp%x1disp, real_type, &
         rbuf, decomp%y1cnts, decomp%y1disp, real_type, &
         DECOMP_2D_COMM_COL, handle, ierror)
#endif

    return
  end subroutine transpose_x_to_y_real_start


  subroutine transpose_x_to_y_real_wait(handle, src, dst, sbuf, rbuf, &
       opt_decomp)

    implicit none
    
    integer :: handle
    real(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    call NBC_WAIT(handle, ierror)

    ! rearrange receive buffer
    call mem_merge_xy_real(rbuf, d1, d2, d3, dst, dims(1), &
         decomp%y1dist, decomp)

    return
  end subroutine transpose_x_to_y_real_wait
#endif


  subroutine transpose_x_to_y_complex(src, dst, opt_decomp)

    implicit none
    
    complex(mytype), dimension(:,:,:), intent(IN) :: src
    complex(mytype), dimension(:,:,:), intent(OUT) :: dst
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

#ifdef SHM
    complex(mytype) :: work1(*), work2(*)
    POINTER  (work1_p, work1), (work2_p, work2)  ! Cray pointers
#endif
    
    integer :: s1,s2,s3,d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)
    
    ! rearrange source array as send buffer
#ifdef SHM
    work1_p = decomp%COL_INFO%SND_P_c
    call mem_split_xy_complex(src, s1, s2, s3, work1, dims(1), &
         decomp%x1dist, decomp)
#else
    call mem_split_xy_complex(src, s1, s2, s3, work1_c, dims(1), &
         decomp%x1dist, decomp)
#endif
    
    ! define receive buffer
#ifdef SHM
    work2_p = decomp%COL_INFO%RCV_P_c
    call MPI_BARRIER(decomp%COL_INFO%CORE_COMM, ierror)
#endif
    
    ! transpose using MPI_ALLTOALL(V)
#ifdef SHM
    if (decomp%COL_INFO%CORE_ME==1) THEN
       call MPI_ALLTOALLV(work1, decomp%x1cnts_s, decomp%x1disp_s, &
            complex_type, work2, decomp%y1cnts_s, decomp%y1disp_s, &
            complex_type, decomp%COL_INFO%SMP_COMM, ierror)
    end if
#else
#ifdef EVEN
    call MPI_ALLTOALL(work1_c, decomp%x1count, &
         complex_type, work2_c, decomp%y1count, &
         complex_type, DECOMP_2D_COMM_COL, ierror)
#else
    call MPI_ALLTOALLV(work1_c, decomp%x1cnts, decomp%x1disp, &
         complex_type, work2_c, decomp%y1cnts, decomp%y1disp, &
         complex_type, DECOMP_2D_COMM_COL, ierror)
#endif
#endif

    ! rearrange receive buffer
#ifdef SHM
    call MPI_BARRIER(decomp%COL_INFO%CORE_COMM, ierror)
    call mem_merge_xy_complex(work2, d1, d2, d3, dst, dims(1), &
         decomp%y1dist, decomp)
#else
    call mem_merge_xy_complex(work2_c, d1, d2, d3, dst, dims(1), &
         decomp%y1dist, decomp)
#endif

    return
  end subroutine transpose_x_to_y_complex


#ifdef OCC
  subroutine transpose_x_to_y_complex_start(handle, src, dst, sbuf, &
       rbuf, opt_decomp)

    implicit none
    
    integer :: handle
    complex(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: s1,s2,s3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    
    ! rearrange source array as send buffer
    call mem_split_xy_complex(src, s1, s2, s3, sbuf, dims(1), &
         decomp%x1dist, decomp)

#ifdef EVEN
    call NBC_IALLTOALL(sbuf, decomp%x1count, &
         complex_type, rbuf, decomp%y1count, &
         complex_type, DECOMP_2D_COMM_COL, handle, ierror)
#else
    call NBC_IALLTOALLV(sbuf, decomp%x1cnts, decomp%x1disp, &
         complex_type, rbuf, decomp%y1cnts, decomp%y1disp, &
         complex_type, DECOMP_2D_COMM_COL, handle, ierror)
#endif

    return
  end subroutine transpose_x_to_y_complex_start


  subroutine transpose_x_to_y_complex_wait(handle, src, dst, sbuf, &
       rbuf, opt_decomp)

    implicit none
    
    integer :: handle
    complex(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    call NBC_WAIT(handle, ierror)

    ! rearrange receive buffer
    call mem_merge_xy_complex(rbuf, d1, d2, d3, dst, dims(1), &
         decomp%y1dist, decomp)

    return
  end subroutine transpose_x_to_y_complex_wait
#endif


  ! pack/unpack ALLTOALL(V) buffers

  subroutine mem_split_xy_real(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none

    integer, intent(IN) :: n1,n2,n3
    real(mytype), dimension(n1,n2,n3), intent(IN) :: in
    real(mytype), dimension(*), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2,pos

    do m=0,iproc-1
       if (m==0) then 
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%x1disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%x1count + 1
#else
       pos = decomp%x1disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=1,n2
             do i=i1,i2
                out(pos) = in(i,j,k)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_split_xy_real


  subroutine mem_split_xy_complex(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none

    integer, intent(IN) :: n1,n2,n3
    complex(mytype), dimension(n1,n2,n3), intent(IN) :: in
    complex(mytype), dimension(*), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2,pos

    do m=0,iproc-1
       if (m==0) then 
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%x1disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%x1count + 1
#else
       pos = decomp%x1disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=1,n2
             do i=i1,i2
                out(pos) = in(i,j,k)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_split_xy_complex


  subroutine mem_merge_xy_real(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none
    
    integer, intent(IN) :: n1,n2,n3
    real(mytype), dimension(*), intent(IN) :: in
    real(mytype), dimension(n1,n2,n3), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2, pos

    do m=0,iproc-1
       if (m==0) then
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%y1disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%y1count + 1
#else
       pos = decomp%y1disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=i1,i2
             do i=1,n1
                out(i,j,k) = in(pos)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_merge_xy_real


  subroutine mem_merge_xy_complex(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none
    
    integer, intent(IN) :: n1,n2,n3
    complex(mytype), dimension(*), intent(IN) :: in
    complex(mytype), dimension(n1,n2,n3), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2, pos

    do m=0,iproc-1
       if (m==0) then
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%y1disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%y1count + 1
#else
       pos = decomp%y1disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=i1,i2
             do i=1,n1
                out(i,j,k) = in(pos)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_merge_xy_complex


==> anc/2decomp_fft/src/transpose_y_to_x.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contains the routines that transpose data from Y to X pencil

  subroutine transpose_y_to_x_real(src, dst, opt_decomp)

    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN) :: src
    real(mytype), dimension(:,:,:), intent(OUT) :: dst
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

#ifdef SHM
    real(mytype) :: work1(*), work2(*)
    POINTER  (work1_p, work1), (work2_p, work2)  ! Cray pointers
#endif
    
    integer :: s1,s2,s3,d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    ! rearrange source array as send buffer
#ifdef SHM
    work1_p = decomp%COL_INFO%SND_P
    call mem_split_yx_real(src, s1, s2, s3, work1, dims(1), &
         decomp%y1dist, decomp)
#else
    call mem_split_yx_real(src, s1, s2, s3, work1_r, dims(1), &
         decomp%y1dist, decomp)
#endif

    ! define receive buffer
#ifdef SHM
    work2_p = decomp%COL_INFO%RCV_P
    call MPI_BARRIER(decomp%COL_INFO%CORE_COMM, ierror)
#endif
    
    ! transpose using MPI_ALLTOALL(V)
#ifdef SHM
    if (decomp%COL_INFO%CORE_ME==1) THEN
       call MPI_ALLTOALLV(work1, decomp%y1cnts_s, decomp%y1disp_s, &
            real_type, work2, decomp%x1cnts_s, decomp%x1disp_s, &
            real_type, decomp%COL_INFO%SMP_COMM, ierror)
    end if
#else
#ifdef EVEN
    call MPI_ALLTOALL(work1_r, decomp%y1count, &
         real_type, work2_r, decomp%x1count, &
         real_type, DECOMP_2D_COMM_COL, ierror)
#else
    call MPI_ALLTOALLV(work1_r, decomp%y1cnts, decomp%y1disp, &
         real_type, work2_r, decomp%x1cnts, decomp%x1disp, &
         real_type, DECOMP_2D_COMM_COL, ierror)
#endif
#endif

    ! rearrange receive buffer
#ifdef SHM
    call MPI_BARRIER(decomp%COL_INFO%CORE_COMM, ierror)
    call mem_merge_yx_real(work2, d1, d2, d3, dst, dims(1), &
         decomp%x1dist, decomp)
#else
    call mem_merge_yx_real(work2_r, d1, d2, d3, dst, dims(1), &
         decomp%x1dist, decomp)
#endif
    
    return
  end subroutine transpose_y_to_x_real


#ifdef OCC
  subroutine transpose_y_to_x_real_start(handle, src, dst, sbuf, rbuf, &
       opt_decomp)

    implicit none
    
    integer :: handle
    real(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: s1,s2,s3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    
    ! rearrange source array as send buffer
    call mem_split_yx_real(src, s1, s2, s3, sbuf, dims(1), &
         decomp%y1dist, decomp)

#ifdef EVEN
    call NBC_IALLTOALL(sbuf, decomp%y1count, real_type, &
         rbuf, decomp%x1count, real_type, &
         DECOMP_2D_COMM_COL, handle, ierror)
#else
    call NBC_IALLTOALLV(sbuf, decomp%y1cnts, decomp%y1disp, real_type, &
         rbuf, decomp%x1cnts, decomp%x1disp, real_type, &
         DECOMP_2D_COMM_COL, handle, ierror)
#endif

    return
  end subroutine transpose_y_to_x_real_start


  subroutine transpose_y_to_x_real_wait(handle, src, dst, sbuf, rbuf, &
       opt_decomp)

    implicit none
    
    integer :: handle
    real(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    call NBC_WAIT(handle, ierror)

    ! rearrange receive buffer
    call mem_merge_yx_real(rbuf, d1, d2, d3, dst, dims(1), &
         decomp%x1dist, decomp)

    return
  end subroutine transpose_y_to_x_real_wait
#endif


  subroutine transpose_y_to_x_complex(src, dst, opt_decomp)

    implicit none
    
    complex(mytype), dimension(:,:,:), intent(IN) :: src
    complex(mytype), dimension(:,:,:), intent(OUT) :: dst
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

#ifdef SHM
    complex(mytype) :: work1(*), work2(*)
    POINTER  (work1_p, work1), (work2_p, work2)  ! Cray pointers
#endif
    
    integer :: s1,s2,s3,d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)
    
    ! rearrange source array as send buffer
#ifdef SHM
    work1_p = decomp%COL_INFO%SND_P_c
    call mem_split_yx_complex(src, s1, s2, s3, work1, dims(1), &
         decomp%y1dist, decomp)
#else
    call mem_split_yx_complex(src, s1, s2, s3, work1_c, dims(1), &
         decomp%y1dist, decomp)
#endif
    
    ! define receive buffer
#ifdef SHM
    work2_p = decomp%COL_INFO%RCV_P_c
    call MPI_BARRIER(decomp%COL_INFO%CORE_COMM, ierror)
#endif
    
    ! transpose using MPI_ALLTOALL(V)
#ifdef SHM
    if (decomp%COL_INFO%CORE_ME==1) THEN
       call MPI_ALLTOALLV(work1, decomp%y1cnts_s, decomp%y1disp_s, &
            complex_type, work2, decomp%x1cnts_s, decomp%x1disp_s, &
            complex_type, decomp%COL_INFO%SMP_COMM, ierror)
    end if
#else
#ifdef EVEN
    call MPI_ALLTOALL(work1_c, decomp%y1count, &
         complex_type, work2_c, decomp%x1count, &
         complex_type, DECOMP_2D_COMM_COL, ierror)
#else
    call MPI_ALLTOALLV(work1_c, decomp%y1cnts, decomp%y1disp, &
         complex_type, work2_c, decomp%x1cnts, decomp%x1disp, &
         complex_type, DECOMP_2D_COMM_COL, ierror)
#endif
#endif

    ! rearrange receive buffer
#ifdef SHM
    call MPI_BARRIER(decomp%COL_INFO%CORE_COMM, ierror)
    call mem_merge_yx_complex(work2, d1, d2, d3, dst, dims(1), &
         decomp%x1dist, decomp)
#else
    call mem_merge_yx_complex(work2_c, d1, d2, d3, dst, dims(1), &
         decomp%x1dist, decomp)
#endif

    return
  end subroutine transpose_y_to_x_complex


#ifdef OCC
  subroutine transpose_y_to_x_complex_start(handle, src, dst, sbuf, &
       rbuf, opt_decomp)

    implicit none
    
    integer :: handle
    complex(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: s1,s2,s3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    
    ! rearrange source array as send buffer
    call mem_split_yx_complex(src, s1, s2, s3, sbuf, dims(1), &
         decomp%y1dist, decomp)

#ifdef EVEN
    call NBC_IALLTOALL(sbuf, decomp%y1count, &
         complex_type, rbuf, decomp%x1count, &
         complex_type, DECOMP_2D_COMM_COL, handle, ierror)
#else
    call NBC_IALLTOALLV(sbuf, decomp%y1cnts, decomp%y1disp, &
         complex_type, rbuf, decomp%x1cnts, decomp%x1disp, &
         complex_type, DECOMP_2D_COMM_COL, handle, ierror)
#endif

    return
  end subroutine transpose_y_to_x_complex_start


  subroutine transpose_y_to_x_complex_wait(handle, src, dst, sbuf, &
       rbuf, opt_decomp)

    implicit none
    
    integer :: handle
    complex(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    call NBC_WAIT(handle, ierror)

    ! rearrange receive buffer
    call mem_merge_yx_complex(rbuf, d1, d2, d3, dst, dims(1), &
         decomp%x1dist, decomp)

    return
  end subroutine transpose_y_to_x_complex_wait
#endif


  ! pack/unpack ALLTOALL(V) buffers

  subroutine mem_split_yx_real(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none

    integer, intent(IN) :: n1,n2,n3
    real(mytype), dimension(n1,n2,n3), intent(IN) :: in
    real(mytype), dimension(*), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2,pos

    do m=0,iproc-1
       if (m==0) then 
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%y1disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%y1count + 1
#else
       pos = decomp%y1disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=i1,i2
             do i=1,n1
                out(pos) = in(i,j,k)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_split_yx_real


  subroutine mem_split_yx_complex(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none

    integer, intent(IN) :: n1,n2,n3
    complex(mytype), dimension(n1,n2,n3), intent(IN) :: in
    complex(mytype), dimension(*), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2,pos

    do m=0,iproc-1
       if (m==0) then 
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%y1disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%y1count + 1
#else
       pos = decomp%y1disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=i1,i2
             do i=1,n1
                out(pos) = in(i,j,k)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_split_yx_complex


  subroutine mem_merge_yx_real(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none
    
    integer, intent(IN) :: n1,n2,n3
    real(mytype), dimension(*), intent(IN) :: in
    real(mytype), dimension(n1,n2,n3), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2, pos

    do m=0,iproc-1
       if (m==0) then
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%x1disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%x1count + 1
#else
       pos = decomp%x1disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=1,n2
             do i=i1,i2
                out(i,j,k) = in(pos)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_merge_yx_real


  subroutine mem_merge_yx_complex(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none
    
    integer, intent(IN) :: n1,n2,n3
    complex(mytype), dimension(*), intent(IN) :: in
    complex(mytype), dimension(n1,n2,n3), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2, pos

    do m=0,iproc-1
       if (m==0) then
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%x1disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%x1count + 1
#else
       pos = decomp%x1disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=1,n2
             do i=i1,i2
                out(i,j,k) = in(pos)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_merge_yx_complex


==> anc/2decomp_fft/src/transpose_y_to_z.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contains the routines that transpose data from Y to Z pencil

  subroutine transpose_y_to_z_real(src, dst, opt_decomp)

    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN) :: src
    real(mytype), dimension(:,:,:), intent(OUT) :: dst
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

#ifdef SHM
    real(mytype) :: work1(*), work2(*)
    POINTER  (work1_p, work1), (work2_p, work2)  ! Cray pointers
#endif
    
    integer :: s1,s2,s3,d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    ! rearrange source array as send buffer
#ifdef SHM
    work1_p = decomp%ROW_INFO%SND_P
    call mem_split_yz_real(src, s1, s2, s3, work1, dims(2), &
         decomp%y2dist, decomp)
#else
    call mem_split_yz_real(src, s1, s2, s3, work1_r, dims(2), &
         decomp%y2dist, decomp)
#endif

    ! define receive buffer
#ifdef SHM
    work2_p = decomp%ROW_INFO%RCV_P
    call MPI_BARRIER(decomp%ROW_INFO%CORE_COMM, ierror)
#endif
    
#ifdef SHM
    if (decomp%ROW_INFO%CORE_ME==1) THEN
       call MPI_ALLTOALLV(work1, decomp%y2cnts_s, decomp%y2disp_s, &
            real_type, work2, decomp%z2cnts_s, decomp%z2disp_s, &
            real_type, decomp%ROW_INFO%SMP_COMM, ierror)
    end if
#else
#ifdef EVEN
    if (decomp%even) then
       call MPI_ALLTOALL(work1_r, decomp%y2count, &
            real_type, dst, decomp%z2count, &
            real_type, DECOMP_2D_COMM_ROW, ierror)
    else
       call MPI_ALLTOALL(work1_r, decomp%y2count, &
            real_type, work2_r, decomp%z2count, &
            real_type, DECOMP_2D_COMM_ROW, ierror)
    end if
#else
    call MPI_ALLTOALLV(work1_r, decomp%y2cnts, decomp%y2disp, &
         real_type, dst, decomp%z2cnts, decomp%z2disp, &
         real_type, DECOMP_2D_COMM_ROW, ierror)
#endif
#endif

    ! rearrange receive buffer
#ifdef SHM
    call MPI_BARRIER(decomp%ROW_INFO%CORE_COMM, ierror)
    call mem_merge_yz_real(work2, d1, d2, d3, dst, dims(2), &
         decomp%z2dist, decomp)
#else
#ifdef EVEN
    if (.not. decomp%even) then
       call mem_merge_yz_real(work2_r, d1, d2, d3, dst, dims(2), &
         decomp%z2dist, decomp)
    end if
#else
    ! note the receive buffer is already in natural (i,j,k) order
    ! so no merge operation needed
#endif
#endif
    
    return
  end subroutine transpose_y_to_z_real


#ifdef OCC
  subroutine transpose_y_to_z_real_start(handle, src, dst, sbuf, rbuf, &
       opt_decomp)

    implicit none
    
    integer :: handle
    real(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: s1,s2,s3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if
    
    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)

    ! rearrange source array as send buffer
    call mem_split_yz_real(src, s1, s2, s3, sbuf, dims(2), &
         decomp%y2dist, decomp)

#ifdef EVEN
    call NBC_IALLTOALL(sbuf, decomp%y2count, real_type, &
         rbuf, decomp%z2count, real_type, &
         DECOMP_2D_COMM_ROW, handle, ierror)
#else
    call NBC_IALLTOALLV(sbuf, decomp%y2cnts, decomp%y2disp, real_type, &
         rbuf, decomp%z2cnts, decomp%z2disp, real_type, &
         DECOMP_2D_COMM_ROW, handle, ierror)
#endif

    return
  end subroutine transpose_y_to_z_real_start


  subroutine transpose_y_to_z_real_wait(handle, src, dst, sbuf, rbuf, &
       opt_decomp)

    implicit none
    
    integer :: handle
    real(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    call NBC_WAIT(handle, ierror)

    dst = rbuf

    return
  end subroutine transpose_y_to_z_real_wait
#endif


  subroutine transpose_y_to_z_complex(src, dst, opt_decomp)

    implicit none
    
    complex(mytype), dimension(:,:,:), intent(IN) :: src
    complex(mytype), dimension(:,:,:), intent(OUT) :: dst
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

#ifdef SHM
    complex(mytype) :: work1(*), work2(*)
    POINTER  (work1_p, work1), (work2_p, work2)  ! Cray pointers
#endif
    
    integer :: s1,s2,s3,d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)
    
    ! rearrange source array as send buffer
#ifdef SHM
    work1_p = decomp%ROW_INFO%SND_P_c
    call mem_split_yz_complex(src, s1, s2, s3, work1, dims(2), &
         decomp%y2dist, decomp)
#else
    call mem_split_yz_complex(src, s1, s2, s3, work1_c, dims(2), &
         decomp%y2dist, decomp)
#endif
    
    ! define receive buffer
#ifdef SHM
    work2_p = decomp%ROW_INFO%RCV_P_c
    call MPI_BARRIER(decomp%ROW_INFO%CORE_COMM, ierror)
#endif
    
#ifdef SHM
    if (decomp%ROW_INFO%CORE_ME==1) THEN
       call MPI_ALLTOALLV(work1, decomp%y2cnts_s, decomp%y2disp_s, &
            complex_type, work2, decomp%z2cnts_s, decomp%z2disp_s, &
            complex_type, decomp%ROW_INFO%SMP_COMM, ierror)
    end if
#else
#ifdef EVEN
    if (decomp%even) then
       call MPI_ALLTOALL(work1_c, decomp%y2count, &
            complex_type, dst, decomp%z2count, &
            complex_type, DECOMP_2D_COMM_ROW, ierror)
    else
       call MPI_ALLTOALL(work1_c, decomp%y2count, &
            complex_type, work2_c, decomp%z2count, &
            complex_type, DECOMP_2D_COMM_ROW, ierror)
    end if
#else
    call MPI_ALLTOALLV(work1_c, decomp%y2cnts, decomp%y2disp, &
         complex_type, dst, decomp%z2cnts, decomp%z2disp, &
         complex_type, DECOMP_2D_COMM_ROW, ierror)
#endif
#endif

    ! rearrange receive buffer
#ifdef SHM
    call MPI_BARRIER(decomp%ROW_INFO%CORE_COMM, ierror)
    call mem_merge_yz_complex(work2, d1, d2, d3, dst, dims(2), &
         decomp%z2dist, decomp)
#else
#ifdef EVEN
    if (.not. decomp%even) then
       call mem_merge_yz_complex(work2_c, d1, d2, d3, dst, dims(2), &
         decomp%z2dist, decomp)
    end if
#else
    ! note the receive buffer is already in natural (i,j,k) order
    ! so no merge operation needed
#endif
#endif

    return
  end subroutine transpose_y_to_z_complex


#ifdef OCC
  subroutine transpose_y_to_z_complex_start(handle, src, dst, sbuf, &
       rbuf, opt_decomp)

    implicit none
    
    integer :: handle
    complex(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: s1,s2,s3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if
    
    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)

    ! rearrange source array as send buffer
    call mem_split_yz_complex(src, s1, s2, s3, sbuf, dims(2), &
         decomp%y2dist, decomp)

#ifdef EVEN
    call NBC_IALLTOALL(sbuf, decomp%y2count, &
         complex_type, rbuf, decomp%z2count, &
         complex_type, DECOMP_2D_COMM_ROW, handle, ierror)
#else
    call NBC_IALLTOALLV(sbuf, decomp%y2cnts, decomp%y2disp, &
         complex_type, rbuf,decomp%z2cnts, decomp%z2disp, &
         complex_type, DECOMP_2D_COMM_ROW, handle, ierror)
#endif

    return
  end subroutine transpose_y_to_z_complex_start


  subroutine transpose_y_to_z_complex_wait(handle, src, dst, sbuf, &
       rbuf, opt_decomp)

    implicit none
    
    integer :: handle
    complex(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    call NBC_WAIT(handle, ierror)

    dst = rbuf

    return
  end subroutine transpose_y_to_z_complex_wait
#endif


  ! pack/unpack ALLTOALL(V) buffers

  subroutine mem_split_yz_real(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none

    integer, intent(IN) :: n1,n2,n3
    real(mytype), dimension(n1,n2,n3), intent(IN) :: in
    real(mytype), dimension(*), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2,pos

    do m=0,iproc-1
       if (m==0) then 
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%y2disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%y2count + 1
#else
       pos = decomp%y2disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=i1,i2
             do i=1,n1
                out(pos) = in(i,j,k)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_split_yz_real


  subroutine mem_split_yz_complex(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none

    integer, intent(IN) :: n1,n2,n3
    complex(mytype), dimension(n1,n2,n3), intent(IN) :: in
    complex(mytype), dimension(*), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2,pos

    do m=0,iproc-1
       if (m==0) then 
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%y2disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%y2count + 1
#else
       pos = decomp%y2disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=i1,i2
             do i=1,n1
                out(pos) = in(i,j,k)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_split_yz_complex


  subroutine mem_merge_yz_real(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none
    
    integer, intent(IN) :: n1,n2,n3
    real(mytype), dimension(*), intent(IN) :: in
    real(mytype), dimension(n1,n2,n3), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2, pos

    do m=0,iproc-1
       if (m==0) then
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%z2disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%z2count + 1
#else
       pos = decomp%z2disp(m) + 1
#endif
#endif

       do k=i1,i2
          do j=1,n2
             do i=1,n1
                out(i,j,k) = in(pos)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_merge_yz_real


  subroutine mem_merge_yz_complex(in,n1,n2,n3,out,iproc,dist,decomp)
    
    implicit none
    
    integer, intent(IN) :: n1,n2,n3
    complex(mytype), dimension(*), intent(IN) :: in
    complex(mytype), dimension(n1,n2,n3), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2, pos

    do m=0,iproc-1
       if (m==0) then
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%z2disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%z2count + 1
#else
       pos = decomp%z2disp(m) + 1
#endif
#endif

       do k=i1,i2
          do j=1,n2
             do i=1,n1
                out(i,j,k) = in(pos)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_merge_yz_complex


==> anc/2decomp_fft/src/transpose_z_to_y.f90 <==
!=======================================================================
! This is part of the 2DECOMP&FFT library
! 
! 2DECOMP&FFT is a software framework for general-purpose 2D (pencil) 
! decomposition. It also implements a highly scalable distributed
! three-dimensional Fast Fourier Transform (FFT).
!
! Copyright (C) 2009-2012 Ning Li, the Numerical Algorithms Group (NAG)
!
!=======================================================================

! This file contains the routines that transpose data from Z to Y pencil

  subroutine transpose_z_to_y_real(src, dst, opt_decomp)

    implicit none
    
    real(mytype), dimension(:,:,:), intent(IN) :: src
    real(mytype), dimension(:,:,:), intent(OUT) :: dst
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

#ifdef SHM
    real(mytype) :: work1(*), work2(*)
    POINTER  (work1_p, work1), (work2_p, work2)  ! Cray pointers
#endif
    
    integer :: s1,s2,s3,d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    ! rearrange source array as send buffer
#ifdef SHM
    work1_p = decomp%ROW_INFO%SND_P
    call mem_split_zy_real(src, s1, s2, s3, work1, dims(2), &
         decomp%z2dist, decomp)
#else
#ifdef EVEN
    if (.not. decomp%even) then
       call mem_split_zy_real(src, s1, s2, s3, work1_r, dims(2), &
            decomp%z2dist, decomp)
    end if
#else
    ! note the src array is suitable to be a send buffer
    ! so no split operation needed
#endif
#endif
    
    ! define receive buffer
#ifdef SHM
    work2_p = decomp%ROW_INFO%RCV_P
    call MPI_BARRIER(decomp%ROW_INFO%CORE_COMM, ierror)
#endif
    
#ifdef SHM
    if (decomp%ROW_INFO%CORE_ME==1) THEN
       call MPI_ALLTOALLV(work1, decomp%z2cnts_s, decomp%z2disp_s, &
            real_type, work2, decomp%y2cnts_s, decomp%y2disp_s, &
            real_type, decomp%ROW_INFO%SMP_COMM, ierror)
    end if
#else
#ifdef EVEN
    if (decomp%even) then
       call MPI_ALLTOALL(src, decomp%z2count, &
            real_type, work2_r, decomp%y2count, &
            real_type, DECOMP_2D_COMM_ROW, ierror)
    else
       call MPI_ALLTOALL(work1_r, decomp%z2count, &
            real_type, work2_r, decomp%y2count, &
            real_type, DECOMP_2D_COMM_ROW, ierror)
    end if
#else
    call MPI_ALLTOALLV(src, decomp%z2cnts, decomp%z2disp, &
         real_type, work2_r, decomp%y2cnts, decomp%y2disp, &
         real_type, DECOMP_2D_COMM_ROW, ierror)
#endif
#endif

    ! rearrange receive buffer
#ifdef SHM
    call MPI_BARRIER(decomp%ROW_INFO%CORE_COMM, ierror)
    call mem_merge_zy_real(work2, d1, d2, d3, dst, dims(2), &
         decomp%y2dist, decomp)
#else
    call mem_merge_zy_real(work2_r, d1, d2, d3, dst, dims(2), &
         decomp%y2dist, decomp)
#endif
    
    return
  end subroutine transpose_z_to_y_real


#ifdef OCC
  subroutine transpose_z_to_y_real_start(handle, src, dst, sbuf, rbuf, &
       opt_decomp)

    implicit none
    
    integer :: handle
    real(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    sbuf = src

#ifdef EVEN
    call NBC_IALLTOALL(sbuf, decomp%z2count, real_type, &
         rbuf, decomp%y2count, real_type, &
         DECOMP_2D_COMM_ROW, handle, ierror)
#else
    call NBC_IALLTOALLV(sbuf, decomp%z2cnts, decomp%z2disp, real_type, &
         rbuf, decomp%y2cnts, decomp%y2disp, real_type, &
         DECOMP_2D_COMM_ROW, handle, ierror)
#endif

    return
  end subroutine transpose_z_to_y_real_start


  subroutine transpose_z_to_y_real_wait(handle, src, dst, sbuf, rbuf, &
       opt_decomp)

    implicit none
    
    integer :: handle
    real(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    call NBC_WAIT(handle, ierror)

    ! rearrange receive buffer
    call mem_merge_zy_real(rbuf, d1, d2, d3, dst, dims(2), &
         decomp%y2dist, decomp)

    return
  end subroutine transpose_z_to_y_real_wait
#endif


  subroutine transpose_z_to_y_complex(src, dst, opt_decomp)

    implicit none
    
    complex(mytype), dimension(:,:,:), intent(IN) :: src
    complex(mytype), dimension(:,:,:), intent(OUT) :: dst
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

#ifdef SHM
    complex(mytype) :: work1(*), work2(*)
    POINTER  (work1_p, work1), (work2_p, work2)  ! Cray pointers
#endif
    
    integer :: s1,s2,s3,d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    s1 = SIZE(src,1)
    s2 = SIZE(src,2)
    s3 = SIZE(src,3)
    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)
    
    ! rearrange source array as send buffer
#ifdef SHM
    work1_p = decomp%ROW_INFO%SND_P_c
    call mem_split_zy_complex(src, s1, s2, s3, work1, dims(2), &
         decomp%z2dist, decomp)
#else
#ifdef EVEN
    if (.not. decomp%even) then
       call mem_split_zy_complex(src, s1, s2, s3, work1_c, dims(2), &
            decomp%z2dist, decomp)
    end if
#else
    ! note the src array is suitable to be a send buffer
    ! so no split operation needed
#endif
#endif
    
    ! define receive buffer
#ifdef SHM
    work2_p = decomp%ROW_INFO%RCV_P_c
    call MPI_BARRIER(decomp%ROW_INFO%CORE_COMM, ierror)
#endif
    
#ifdef SHM
    if (decomp%ROW_INFO%CORE_ME==1) THEN
       call MPI_ALLTOALLV(work1, decomp%z2cnts_s, decomp%z2disp_s, &
            complex_type, work2, decomp%y2cnts_s, decomp%y2disp_s, &
            complex_type, decomp%ROW_INFO%SMP_COMM, ierror)
    end if
#else
#ifdef EVEN
    if (decomp%even) then
       call MPI_ALLTOALL(src, decomp%z2count, &
            complex_type, work2_c, decomp%y2count, &
            complex_type, DECOMP_2D_COMM_ROW, ierror)
    else
       call MPI_ALLTOALL(work1_c, decomp%z2count, &
            complex_type, work2_c, decomp%y2count, &
            complex_type, DECOMP_2D_COMM_ROW, ierror)
    end if
#else
    call MPI_ALLTOALLV(src, decomp%z2cnts, decomp%z2disp, &
         complex_type, work2_c, decomp%y2cnts, decomp%y2disp, &
         complex_type, DECOMP_2D_COMM_ROW, ierror)
#endif
#endif

    ! rearrange receive buffer
#ifdef SHM
    call MPI_BARRIER(decomp%ROW_INFO%CORE_COMM, ierror)
    call mem_merge_zy_complex(work2, d1, d2, d3, dst, dims(2), &
         decomp%y2dist, decomp)
#else
    call mem_merge_zy_complex(work2_c, d1, d2, d3, dst, dims(2), &
         decomp%y2dist, decomp)
#endif

    return
  end subroutine transpose_z_to_y_complex


#ifdef OCC
  subroutine transpose_z_to_y_complex_start(handle, src, dst, sbuf, &
       rbuf, opt_decomp)

    implicit none
    
    integer :: handle
    complex(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    sbuf = src

#ifdef EVEN
    call NBC_IALLTOALL(sbuf, decomp%z2count, &
         complex_type, rbuf, decomp%y2count, &
         complex_type, DECOMP_2D_COMM_ROW, handle, ierror)
#else
    call NBC_IALLTOALLV(sbuf, decomp%z2cnts, decomp%z2disp, &
         complex_type, rbuf, decomp%y2cnts, decomp%y2disp, &
         complex_type, DECOMP_2D_COMM_ROW, handle, ierror)
#endif

    return
  end subroutine transpose_z_to_y_complex_start


  subroutine transpose_z_to_y_complex_wait(handle, src, dst, sbuf, &
       rbuf, opt_decomp)

    implicit none
    
    integer :: handle
    complex(mytype), dimension(:,:,:) :: src, dst, sbuf, rbuf
    TYPE(DECOMP_INFO), intent(IN), optional :: opt_decomp

    TYPE(DECOMP_INFO) :: decomp

    integer :: d1,d2,d3
    integer :: ierror

    if (present(opt_decomp)) then
       decomp = opt_decomp
    else
       decomp = decomp_main
    end if

    d1 = SIZE(dst,1)
    d2 = SIZE(dst,2)
    d3 = SIZE(dst,3)

    call NBC_WAIT(handle, ierror)

    ! rearrange receive buffer
    call mem_merge_zy_complex(rbuf, d1, d2, d3, dst, dims(2), &
         decomp%y2dist, decomp)

    return
  end subroutine transpose_z_to_y_complex_wait
#endif


  ! pack/unpack ALLTOALL(V) buffers

  subroutine mem_split_zy_real(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none

    integer, intent(IN) :: n1,n2,n3
    real(mytype), dimension(n1,n2,n3), intent(IN) :: in
    real(mytype), dimension(*), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2,pos

    do m=0,iproc-1
       if (m==0) then 
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%z2disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%z2count + 1
#else
       pos = decomp%z2disp(m) + 1
#endif
#endif

       do k=i1,i2
          do j=1,n2
             do i=1,n1
                out(pos) = in(i,j,k)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_split_zy_real


  subroutine mem_split_zy_complex(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none

    integer, intent(IN) :: n1,n2,n3
    complex(mytype), dimension(n1,n2,n3), intent(IN) :: in
    complex(mytype), dimension(*), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2,pos

    do m=0,iproc-1
       if (m==0) then 
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%z2disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%z2count + 1
#else
       pos = decomp%z2disp(m) + 1
#endif
#endif

       do k=i1,i2
          do j=1,n2
             do i=1,n1
                out(pos) = in(i,j,k)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_split_zy_complex


  subroutine mem_merge_zy_real(in,n1,n2,n3,out,iproc,dist,decomp)

    implicit none
    
    integer, intent(IN) :: n1,n2,n3
    real(mytype), dimension(*), intent(IN) :: in
    real(mytype), dimension(n1,n2,n3), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2, pos

    do m=0,iproc-1
       if (m==0) then
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%y2disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%y2count + 1
#else
       pos = decomp%y2disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=i1,i2
             do i=1,n1
                out(i,j,k) = in(pos)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_merge_zy_real


  subroutine mem_merge_zy_complex(in,n1,n2,n3,out,iproc,dist,decomp)
    
    implicit none
    
    integer, intent(IN) :: n1,n2,n3
    complex(mytype), dimension(*), intent(IN) :: in
    complex(mytype), dimension(n1,n2,n3), intent(OUT) :: out
    integer, intent(IN) :: iproc
    integer, dimension(0:iproc-1), intent(IN) :: dist
    TYPE(DECOMP_INFO), intent(IN) :: decomp
    
    integer :: i,j,k, m,i1,i2, pos

    do m=0,iproc-1
       if (m==0) then
          i1 = 1
          i2 = dist(0)
       else
          i1 = i2+1
          i2 = i1+dist(m)-1
       end if

#ifdef SHM
       pos = decomp%y2disp_o(m) + 1
#else
#ifdef EVEN
       pos = m * decomp%y2count + 1
#else
       pos = decomp%y2disp(m) + 1
#endif
#endif

       do k=1,n3
          do j=i1,i2
             do i=1,n1
                out(i,j,k) = in(pos)
                pos = pos + 1
             end do
          end do
       end do
    end do

    return
  end subroutine mem_merge_zy_complex


==> anc/README <==
This is a version of the 3D parallel code at:

https://en.wikibooks.org/wiki/Parallel_Spectral_Numerical_Methods/The_Klein-Gordon_Equation

It is a reference implementation for a benchmark code. The code can be compiled modifying the example 
makfiles. 

The code uses the library 2decomp&fft which can be downloaded from http://www.2decomp.org/ though a 
copy of this library (version 1.5.847) is included. 

To run the code, the location of the inputfile needs to be exported as an environment variable, see the example
job submission script. 

The location of the output directory, called data can also be optionally exported as an environment variable. The 
default is to look for the data directory in the same directory from which the binary is run. 

When compiling the makefile, ensure that the no output option is specified to obtain the results reported
in the paper.


==> anc/code/ExampleJobSubmissionScript <==
#!/bin/sh
#@ job_name         = TestKgSemiImp3d16Neser 
#@ output           = $(job_name).$(jobid).$(stepid).out
#@ error            = $(job_name).$(jobid).$(stepid).err
#@ job_type	    = parallel
#@ node	    	    = 1 
#@ tasks_per_node   = 8
#@ wall_clock_limit = 00:60:00
# If required uncomment the following line and add your project ID
#@ account_no = k180
#@ class = default
#@ environment = COPY_ALL
#@ queue

#source /etc/profile.d/modules.sh
source /project/k180/benson/KleinGordonScalingTest/kleingordon2/setenv-NeserIntelFFT.sh

#export LD_LIBRARY_PATH=/project/k180/software/Python/2.7.3/lib:$LD_LIBRARY_PATH
#export PATH=/project/k180/software/Python/2.7.3/bin:$PATH

export inputfile=INPUTFILE

#ldd KgSemiImp3d

$MPIEXEC -x PATH -x LD_LIBRARY_PATH -np $LOADL_TOTAL_TASKS ./KgSemiImp3d


==> anc/code/INPUTFILE <==
512
512
512
30
10
3.0
3.0
3.0
1.0
0.001

Nx
Ny
Nz
Nt
Plotgap
Lx
Ly
Lz
Es
DT


==> anc/code/KgSemiImp3d.f90 <==
!--------------------------------------------------------------------
!
!
! PURPOSE
!
! This program solves nonlinear Klein-Gordon equation in 3 dimensions
! u_{tt}-(u_{xx}+u_{yy}+u_{zz})+u=Es*|u|^2u
! using a second order implicit-explicit time stepping scheme.
!
! The boundary conditions are u(x=-Lx*pi,y,z)=u(x=Lx*\pi,y,z), 
!       u(x,y=-Ly*pi,z)=u(x,y=Ly*pi,z),u(x,y,z=-Ly*pi)=u(x,y,z=Ly*pi),
!
! .. Parameters ..
!  Nx                           = number of modes in x - power of 2 for FFT
!  Ny                           = number of modes in y - power of 2 for FFT
!  Nz                           = number of modes in z - power of 2 for FFT
!  Nt                           = number of timesteps to take
!  Tmax                         = maximum simulation time
!  plotgap                      = number of timesteps between plots
!  pi = 3.14159265358979323846264338327950288419716939937510d0
!  Lx                           = width of box in x direction
!  Ly                           = width of box in y direction
!  Lz                           = width of box in z direction
!  ES                           = +1 for focusing and -1 for defocusing
! .. Scalars ..
!  i                            = loop counter in x direction
!  j                            = loop counter in y direction
!  k                            = loop counter in z direction
!  n                            = loop counter for timesteps direction  
!  allocatestatus       = error indicator during allocation
!  start                        = variable to record start time of program
!  finish                       = variable to record end time of program
!  count_rate           = variable for clock count rate
!  dt                           = timestep
!  modescalereal        = Number to scale after backward FFT 
!  ierr                         = error code
!  plotnum                      = number of plot
!  myid                         = Process id
!  p_row                        = number of rows for domain decomposition
!  p_col                        = number of columns for domain decomposition
!  filesize                     = total filesize
!  disp                         = displacement to start writing data from
! .. Arrays ..
!  unew                         = approximate solution
!  vnew                         = Fourier transform of approximate solution
!  u                            = approximate solution
!  v                            = Fourier transform of approximate solution
!  uold                         = approximate solution
!  vold                         = Fourier transform of approximate solution
!  nonlin                       = nonlinear term, u^3
!  nonlinhat            = Fourier transform of nonlinear term, u^3
! .. Vectors ..
!  kx                           = fourier frequencies in x direction
!  ky                           = fourier frequencies in y direction
!  kz                           = fourier frequencies in z direction
!  x                            = x locations
!  y                            = y locations
!  z                            = z locations
!  time                         = times at which save data
!  en                           = total energy  
!  enstr                        = strain energy
!  enpot                        = potential energy
!  enkin                        = kinetic energy
!  name_config          = array to store filename for data to be saved                  
!  fftfxyz                      = array to setup 2D Fourier transform
!  fftbxyz                      = array to setup 2D Fourier transform
! .. Special Structures ..
!  decomp                       = contains information on domain decomposition
!                                       see http://www.2decomp.org/ for more information
! REFERENCES
!
! ACKNOWLEDGEMENTS
!
! ACCURACY
!               
! ERROR INDICATORS AND WARNINGS
!
! FURTHER COMMENTS
! Check that the initial iterate is consistent with the 
! boundary conditions for the domain specified
!--------------------------------------------------------------------
! External routines required
!       getgrid.f90     -- Get initial grid of points
!       initialdata.f90 -- Get initial data
!       enercalc.f90 -- Subroutine to calculate the energy
!       savedata.f90 -- Save initial data
!       storeold.f90 -- Store old data
! External libraries required
!       2DECOMP&FFT      -- Domain decomposition and Fast Fourier Library
!                       (http://www.2decomp.org/index.html)
! MPI library

PROGRAM Kg
  use decomp_2d
  use decomp_2d_fft
  use decomp_2d_io

  IMPLICIT NONE
  INCLUDE 'mpif.h'
  ! Declare variables
  INTEGER(KIND=4)                                 ::  stat 
  INTEGER(kind=4)                         :: Nx, Ny, Nz, Nt, plotgap      
  REAL(kind=8), PARAMETER         :: &
       pi=3.14159265358979323846264338327950288419716939937510d0
  REAL(kind=8)                            ::  Lx,Ly,Lz,Es,dt,modescalereal      
  COMPLEX(kind=8), DIMENSION(:), ALLOCATABLE      ::  kx,ky,kz 
  REAL(kind=8),    DIMENSION(:), ALLOCATABLE      ::  x,y,z       
  COMPLEX(kind=8), DIMENSION(:,:,:), ALLOCATABLE::  u,nonlin
  COMPLEX(kind=8), DIMENSION(:,:,:), ALLOCATABLE::  v,nonlinhat
  COMPLEX(kind=8), DIMENSION(:,:,:), ALLOCATABLE::  uold
  COMPLEX(kind=8), DIMENSION(:,:,:), ALLOCATABLE::  vold
  COMPLEX(kind=8), DIMENSION(:,:,:), ALLOCATABLE::  unew
  COMPLEX(kind=8), DIMENSION(:,:,:), ALLOCATABLE::  vnew
  REAL(kind=8), DIMENSION(:,:,:), ALLOCATABLE :: savearray
  REAL(kind=8), DIMENSION(:), ALLOCATABLE ::  time,enkin,enstr,enpot,en
  INTEGER(kind=4)         ::  ierr,i,j,k,n,allocatestatus,myid,numprocs
  INTEGER(kind=4)         ::  start, finish, count_rate, plotnum,&
                              outfilehandle,typerecord,info
  TYPE(DECOMP_INFO)       ::  decomp
  INTEGER(kind=MPI_OFFSET_KIND) :: filesize, disp
  INTEGER(kind=4) ::  p_row=0, p_col=0    
  CHARACTER*100   ::  name_config
  ! initialisation of 2DECOMP&FFT
  CALL MPI_INIT(ierr)
  CALL MPI_COMM_SIZE(MPI_COMM_WORLD, numprocs, ierr)
  CALL MPI_COMM_RANK(MPI_COMM_WORLD, myid, ierr) 

  CALL readinputfile(Nx,Ny,Nz,Nt,plotgap,Lx,Ly,Lz, &
       Es,DT,myid,ierr)
  ! do automatic domain decomposition
  CALL decomp_2d_init(Nx,Ny,Nz,p_row,p_col)
  ! get information about domain decomposition choosen
  CALL decomp_info_init(Nx,Ny,Nz,decomp)
  ALLOCATE(kx(decomp%zst(1):decomp%zen(1)),&
       ky(decomp%zst(2):decomp%zen(2)),&
       kz(decomp%zst(3):decomp%zen(3)),&
       x(decomp%xst(1):decomp%xen(1)),&
       y(decomp%xst(2):decomp%xen(2)),&
       z(decomp%xst(3):decomp%xen(3)),&
       u(decomp%xst(1):decomp%xen(1),&
       decomp%xst(2):decomp%xen(2),&
       decomp%xst(3):decomp%xen(3)),&
       v(decomp%zst(1):decomp%zen(1),&
       decomp%zst(2):decomp%zen(2),&
       decomp%zst(3):decomp%zen(3)),&
       nonlin(decomp%xst(1):decomp%xen(1),&
       decomp%xst(2):decomp%xen(2),&
       decomp%xst(3):decomp%xen(3)),&
       nonlinhat(decomp%zst(1):decomp%zen(1),&
       decomp%zst(2):decomp%zen(2),&
       decomp%zst(3):decomp%zen(3)),&
       uold(decomp%xst(1):decomp%xen(1),&
       decomp%xst(2):decomp%xen(2),&
       decomp%xst(3):decomp%xen(3)),&
       vold(decomp%zst(1):decomp%zen(1),&
       decomp%zst(2):decomp%zen(2),&
       decomp%zst(3):decomp%zen(3)),&
       unew(decomp%xst(1):decomp%xen(1),&
       decomp%xst(2):decomp%xen(2),&
       decomp%xst(3):decomp%xen(3)),&
       vnew(decomp%zst(1):decomp%zen(1),&
       decomp%zst(2):decomp%zen(2),&
       decomp%zst(3):decomp%zen(3)),&
       savearray(decomp%xst(1):decomp%xen(1),&
       decomp%xst(2):decomp%xen(2),&
       decomp%xst(3):decomp%xen(3)),&
       time(1:1+Nt/plotgap),enkin(1:1+Nt/plotgap),&
       enstr(1:1+Nt/plotgap),enpot(1:1+Nt/plotgap),&
       en(1:1+Nt/plotgap),stat=allocatestatus) 
  IF (allocatestatus .ne. 0) THEN 
     IF (myid.eq.0) THEN 
         PRINT *, 'memory allocation failed'
     END IF
     STOP
  END IF

  IF (myid.eq.0) THEN     
     PRINT *,'allocated arrays'
  END IF

  ! initialise FFT library
  CALL decomp_2d_fft_init
  IF (myid.eq.0) THEN
     PRINT *,'Initialized FFT library'
  END IF

  ! setup fourier frequencies
  CALL getgrid(myid,Nx,Ny,Nz,Lx,Ly,Lz,pi,name_config,x,y,z,kx,ky,kz,decomp)
  IF (myid.eq.0) THEN     
     PRINT *,'Setup grid and fourier frequencies'
  END IF
  CALL initialdata(Nx,Ny,Nz,x,y,z,u,uold,decomp)
  plotnum=1       

  ! set name of directory and files to do output to
  CALL GET_ENVIRONMENT_VARIABLE(NAME="outputname",VALUE=name_config, STATUS=stat)
  IF(stat.NE.0) THEN
        name_config = 'data/u' 
  END IF

#ifdef REGULAR_OUTPUT
  savearray=REAL(u)
  CALL savedata(Nx,Ny,Nz,plotnum,name_config,savearray,decomp)
#endif

  CALL decomp_2d_fft_3d(u,v,DECOMP_2D_FFT_FORWARD)
  CALL decomp_2d_fft_3d(uold,vold,DECOMP_2D_FFT_FORWARD)

  modescalereal=1.0d0/REAL(Nx,KIND(0d0))
  modescalereal=modescalereal/REAL(Ny,KIND(0d0))
  modescalereal=modescalereal/REAL(Nz,KIND(0d0))

  CALL enercalc(myid,Nx,Ny,Nz,dt,Es,modescalereal,&
       enkin(plotnum),enstr(plotnum),&
       enpot(plotnum),en(plotnum),&
       kx,ky,kz,nonlin,nonlinhat,&
       v,vold,u,uold,decomp)

  IF (myid.eq.0) THEN                             
     PRINT *,'Got initial data, starting timestepping'
  END IF
  time(plotnum)=0.0d0
  CALL system_clock(start,count_rate)     

  
  DO n=1,Nt                                       
     DO k=decomp%xst(3),decomp%xen(3)
        DO j=decomp%xst(2),decomp%xen(2)
           DO i=decomp%xst(1),decomp%xen(1)
              nonlin(i,j,k)=(abs(u(i,j,k))*2)*u(i,j,k)
           END DO
        END DO
     END DO
     CALL decomp_2d_fft_3d(nonlin,nonlinhat,DECOMP_2D_FFT_FORWARD)
     DO k=decomp%zst(3),decomp%zen(3)
        DO j=decomp%zst(2),decomp%zen(2)
           DO i=decomp%zst(1),decomp%zen(1)
              vnew(i,j,k)=&
                   ( 0.25*(kx(i)*kx(i) + ky(j)*ky(j)+ kz(k)*kz(k)-1.0d0)&
                   *(2.0d0*v(i,j,k)+vold(i,j,k))&
                   +(2.0d0*v(i,j,k)-vold(i,j,k))/(dt*dt)&
                   +Es*nonlinhat(i,j,k) )&
                   /(1/(dt*dt)-0.25*(kx(i)*kx(i)+ ky(j)*ky(j)+ kz(k)*kz(k)-1.0d0))
           END DO
        END DO
     END DO
     CALL decomp_2d_fft_3d(vnew,unew,DECOMP_2D_FFT_BACKWARD)
     ! normalize result
     DO k=decomp%xst(3),decomp%xen(3)
        DO j=decomp%xst(2),decomp%xen(2)
           DO i=decomp%xst(1),decomp%xen(1)
              unew(i,j,k)=unew(i,j,k)*modescalereal
           END DO
        END DO
     END DO
     IF (mod(n,plotgap)==0) THEN
        plotnum=plotnum+1
        time(plotnum)=n*dt
        CALL enercalc(myid,Nx,Ny,Nz,dt,Es,modescalereal,&
             enkin(plotnum),enstr(plotnum),&
             enpot(plotnum),en(plotnum),&
             kx,ky,kz,nonlin,nonlinhat,&
             vnew,v,unew,u,decomp)
        IF (myid.eq.0) THEN
           PRINT *,'time',n*dt,'Energy',en(plotnum)
        END IF
#ifdef REGULAR_OUTPUT
        savearray=REAL(unew,kind(0d0))
        CALL savedata(Nx,Ny,Nz,plotnum,name_config,savearray,decomp)
#endif
     END IF
     ! .. Update old values ..
     CALL storeold(Nx,Ny,Nz,unew,u,uold,vnew,v,vold,decomp)
  END DO
  CALL system_clock(finish,count_rate)
  IF (myid.eq.0) THEN
     PRINT *,'Finished time stepping'
     PRINT*,'Program took ',&
          REAL(finish-start,kind(0d0))/REAL(count_rate,kind(0d0)),&
          'for Time stepping'
     CALL saveresults(Nt,plotgap,time,en,enstr,enkin,enpot)          
     ! Save times at which output was made in text format
     PRINT *,'Saved data'
  END IF
  CALL decomp_2d_fft_finalize
  CALL decomp_2d_finalize

  DEALLOCATE(kx,ky,kz,x,y,z,u,v,nonlin,nonlinhat,savearray,&
       uold,vold,unew,vnew,time,enkin,enstr,enpot,en,&
       stat=allocatestatus)    
  IF (allocatestatus .ne. 0) STOP 
  IF (myid.eq.0) THEN
     PRINT *,'Deallocated arrays'
     PRINT *,'Program execution complete'
  END IF
  CALL MPI_FINALIZE(ierr)

END PROGRAM Kg


==> anc/code/Makefile.example <==
# Set options to allow for conditional compilation, use only one of the options below
# These are processed using the C pre-processor
#
## -DNO_OUTPUT -- default, does not write out data to disk
# -DREGULAR_OUTPUT -- writes out data files using a blocking mpi io write
#
# If T3PIO is being used, in 2decomp&fft to improve output on Lustre file systems, a link
# is needed in the library paths
# 
# The makefile contains settings for various machines. It is assumed that a HOST is defined
# on the machine that is being used. On some machines this is not the case, so the HOST needs 
# to be defined by the user, for example: 
# export HOST=aquila
# or
# setenv HOST aquila
#
OPTIONS= -DNO_OUTPUT

SET:=

#SET_HOST:=MareNostrumIII


ifneq (,$(findstring mira,$(HOST)))
	# All settings here for use on Mira, an ibm blue gene q machine 
	# Need to load ESSL module
	decompdir = ../2decomp_fft
        CPP= -qsuffix=cpp=f90
	COMPILER =  mpixlf95_r
	# compilation settings, optimization, precision, parallelization
	FLAGS = -O3 -qstrict
	LIBS = -L/soft/libraries/essl/current/essl/5.1/lib64 -lesslbg
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	SET=1
endif

ifeq ($(HOST),juqueen)
        # All settings here for use on Juqueen an IBM Blue Gene Q supercomputer
        # at the Juelich Supercomputing Center
        # commented out version is for using fftw3 , uncommented version uses ESSL 
        #       decompdir = ../../2decomp_fft_Juqueen_fftw3
        decompdir = ../2decomp_fft
        COMPILER =  mpixlf95_r
        CPP= -qsuffix=cpp=f90 
        # compilation settings, optimization, precision, parallelization
        FLAGS = -g -O3 -qstrict
        #  LIBS = -I/homea/hpclab/train015/FFTW/build/fftw-3.3.3/include -L/homea/hpclab/train015/FFTW/build/fftw-3.3.3/lib -lfftw3
        LIBS = -I/opt/ibmmath/essl/5.1/include -L/opt/ibmmath/essl/5.1/lib64 -lesslbg
        DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
        SET=1
endif

ifeq ($(HOST),gordon)
      # All settings here for use on Gordon, an Intel based cluster
      # at the San Diego Supercomputer Center
      decompdir=../2decomp_fft
      CPP=-fpp
      COMPILER=mpif90
      FLAGS=-O3
      DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
      LIBS=-L/opt/fftw/3.3.3/gnu/openmpi/ib -lfftw3
      SET=1
endif

ifeq ($(HOST),neser)
      # All settings here for use on Neser, an Intel based cluster
      # at the King Abdullah University of Science and Technology
      # Supercomputing Laboratory
      decompdir=../2decomp_fft
      CPP=-fpp
      COMPILER=mpif90
      FLAGS=-O3
      DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
      LIBS=-L/opt/fftw/3.3.3/gnu/openmpi/ib -lfftw3
      SET=1
endif

ifeq ($(HOST),aquila)
	# Settings here for Aquila, an x86 cluster at University of Bath
        decompdir=../2decomp_fft
        CPP=-fpp
        COMPILER=mpif90
        FLAGS=-O3
        DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
        LIBS=-L/apps/fftw/intel/64/3.2.2/lib/ -lfftw3
        BLASLIB1=-L/apps/acml/4.3.0/ifort64/lib -lacml
        SET=1
endif

ifneq (,$(findstring beacon, $(HOST)))
        # Beacon is an Appro Built intel cluster with Xeon Phi accelerators
        # at the National Institute for Comptuational Sciences
        COMPILER =  mpiifort
        decompdir=../2decomp_fft
        # compilation settings, optimization, precision, parallelization
        # FLAGS = -fast -Kieee #-fast -Minline -Mvect=nosizelimit  -Mcache_align -mcmodel=medium 
        FLAGS = -O3  #-xAVX
	LIBT3PIO_PATH=/nics/c/home/bmuite/software/t3pio/intel
	LIBS = -I$(LIBT3PIO)/include -L$(LIBT3PIO_PATH)/lib -lt3pio
	CPP = -fpp
	# -L${FFTW3_LIB} 
        DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
        SET=1
endif

ifeq ($(HOST),bd)
	# All settings here for use on blue drop, a power 6 cluster
	# at the University of Illinois Urbana Champaign
	# Need to load ESSL module

	COMPILER =  xlf90_r
	CPP = -qsuffix=cpp=f90
	# compilation settings, optimization, precision, parallelization
	FLAGS = -O0 -qfree -qessl -qintsize=8 -qrealsize=16 -qstrict
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	SET=1
endif


ifeq ($(HOST),bdgfortran)
        # Blue drop is a Power 6 cluster at the University of Illinois Urbana Champaign
	#define the complier
	COMPILER = /opt/gcc-4.6.0/bin/gfortran
	CPP = -qsuffix=cpp=f90
	# compilation settings, optimization, precision, parallelization
	FLAGS = -O0 -fdefault-integer-4 -fdefault-double-8 -fdefault-real-8
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	SET=1
endif

ifeq ($(HOST),miller)
        # Miller is an AMD based workstation at the University of Michigan
	COMPILER = mpif90
	CPP = -preprocess
	# compilation settings, optimization, precision, parallelization
	FLAGS1 = -fast -mp -r8 -i4 -Msmartalloc=huge -Minline -Mvect=nosizelimit -Mbounds -Mlist -Minfo -Mneginfo -Mcache_align
	FLAGS2 = # -w90 -check format  -g -debug all -check all -implicitnone -warn unused -Kieee
	# See if can add compiler flag to terminate execution if there is a NAN
	LIBS = -lfftw3 -I/usr/local/fftw/3.2.2-pgi/include  -L/usr/local/fftw/3.2.2-pgi/lib
	LIBS2 = #-lhdf5_fortran -lhdf5_hl -lhdf5 -I/usr/local/hdf5-1.8.5-pgi/include -L/usr/local/hdf5-1.8.5-pgi/lib
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	BLASLIB1 = -lnag_acml -lacml -lacml_mv -L/usr/local/nag/pgi/fll6a22dpl/acml -L/usr/local/nag/pgi/fll6a22dpl/lib -L/usr/local/pgi/10.6/linux86-64/10.6/libso
	SET=1
endif

ifeq ($(HOST),shaheen)
        # All settings here for use on Shaheen an IBM Blue Gene P supercomputer
        # at the King Abdullah University of Science and Technology Supercomputing
        # laboratory
        decompdir = ../2decomp_fft
        BGP_SYS = /bgsys/drivers/ppcfloor/comm
        COMPILER = $(BGP_SYS)/bin/mpixlf95_r
        CPP= -qsuffix=cpp=f90
        # compilation settings, optimization, precision, parallelization
        FLAGS = -O3 -qarch=450d -qtune=450 -qstrict
        LIBS = -I/opt/share/essl/4.4.0/bgp/include -L/opt/share/essl/4.4.0/bgp/lib -lesslbg 
        DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
        SET=1
endif

ifeq ($(HOST),cooper)
        # Cooper is an Intel based workstation at the University of Michigan
	COMPILER = mpif90
	CPP = -fpp
	# compilation settings, optimization, precision, parallelization
	FLAGS1 = -O0 -r8 -i4 -assume byterecl -align -zero -fltconsistency -nofpconstant -mkl -fp-model strict
	FLAGS2 = # -w90 -check format  -g -debug all -check all -implicitnone -warn unused -fltconsistency  -opt-report
	LIBS = -L/usr/local/fftw3/intel -lfftw3 -lm
	BLASLIB1 = #-L/usr/local/nag/mark22/fll6i22dcl/lib -lnag_nag -lpthread
	BLASLIB2 = #-L/usr/local/nag/mark22/fll6i22dcl/mkl_em64t -lmkl
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	SET=1
endif

ifeq ($(HOST),flux)
	# All settings here for use on FLUX, a mixed cluster at the University of Michigan
	# Center for Advanced Computing (CAC), primarily using INTEL nehalem I& hardware, 
	# Need to load fftw module, assume using intel compilers

	COMPILER =  mpif90 
	CPP = -fpp 
	#nagfdir=/afs/engin.umich.edu/caen/rhel_5/nag-22/flib/fll6i22dcl
	#mkl_dir=/afs/engin.umich.edu/caen/rhel_5/nag-22/flib/fll6i22dcl/mkl_em64t
	#flink="${nagfdir}/lib/libnag_mkl.so -L${mkl_dir} -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_lapack -lmkl -lmkl_core -lguide -lpthread"
	decompdir=../2decomp_fft
	# compilation settings, optimization, precision, parallelization
	FLAGS =  -O0 #-r8 -i4 -assume byterecl -align -zero -fltconsistency -nofpconstant 
	LIBS = -I/home/software/rhel5/fftw/3.2.1-gcc/include  -L/home/software/rhel5/fftw/3.2.1-gcc/lib -lfftw3 		
	BLASLIB1 =# ${nagfdir}/lib/libnag_mkl.so -L${mkl_dir} -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_lapack -lmkl -lmkl_core -lguide -lpthread
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	SET=1
endif

ifeq ($(HOST),kraken)
	# All settings here for use on Kraken with acml and PGI compilers, a Cray Xt5 machine
	COMPILER =  ftn 
	CPP = -preprocess
	decompdir=../2decomp_fft
	# compilation settings, optimization, precision, parallelization
	FLAGS = -fast -Kieee #-fast -Minline -Mvect=nosizelimit  -Mcache_align -mcmodel=medium 
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	SET=1
endif

ifneq (,$(findstring hopper,$(HOST)))
	# hopper is a Cray machine with AMD chips, assume using PGI compilers
	COMPILER = ftn
	decompdir=../2decomp_fft
	CPP = -preprocess
# compilation settings, optimization, precision, parallelization
	FLAGS1 = -O0 #-fast -mp -r8 -i4 -Msmartalloc=huge -Minline -Mvect=nosizelimit -Mbounds -Mlist -Minfo  -mcmodel=medium -Mneginfo -Mcache_align  -Kieee
	FLAGS2 = # -w90 -check format  -g -debug all -check all -implicitnone -warn unused -mcmodel=medium
	# See if can add compiler flag to terminate execution if there is a NAN
	LIBS = 
	LIBS2 = 
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	BLASLIB1 = 
	SET=1
endif

ifneq (,$(findstring vedur,$(HOST)))
        # Vedur is an AMD x86 cluster at the University of Tartu
	COMPILER = mpif90
	CPP = -cpp
	decompdir=../2decomp_fft
	FLAGS = -O3
	LIBS = -L/gpfs/hpchome/benson/fftw3vedur/3.3.4/lib -lfftw3
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
	SET=1
endif

ifeq ($(SET),)
        # Default options for a workstation/laptop with gcc compilers and FFTW
	COMPILER = gfortran
	CPP = -cpp
	FLAGS = -O0 #-Wall
	LIBS= -L/opt/local/lib -lfftw3 -lm
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
endif

ifeq ($(SET_HOST),MareNostrumIII)
        # Marenostrum is an IBM built Intel X86 supercomputer at the Barcelona Supercomputer Center 
	COMPILER = mpif90
	CPP = -fpp
	decompdir=../2decomp_fft
	FLAGS = -g -O3 -xAVX
	LIBS= -mkl=sequential
	DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
endif

ifeq ($(HOST),Rocket)
        # Rocket is an HP built Intel X86 cluster at the University of Tartu 
        COMPILER = mpiifort
        CPP = -fpp
        decompdir = ../2decomp_fft
        FLAGS = -O3 -xAVX
        LIBS= -mkl=sequential
        DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
        SET=1
endif
        

ifneq (,$(findstring titan, $(HOST)))
        # Titan is a Cray XK 7 at the Oak Ridge National Laboratory
        COMPILER =  ftn
	CPP = -preprocess
        decompdir=../2decomp_fft
        # compilation settings, optimization, precision, parallelization
        #FLAGS = -fast -Kieee #-fast -Minline -Mvect=nosizelimit  -Mcache_align -mcmodel=medium 
	FLAGS = -O3
        DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
        SET=1
endif


ifneq (,$(findstring rosa103, $(HOST)))
        # Monte Rosa is a Cray XE6 at the Swiss National Supercomputing Center
        COMPILER =  ftn
        CPP = -cpp
        decompdir=../2decomp_fft
        # compilation settings, optimization, precision, parallelization                                      #FLAGS = -fast -Kieee #-fast -Minline -Mvect=nosizelimit
        FLAGS = -O3
        DECOMPLIB = -I${decompdir}/include -L${decompdir}/lib -l2decomp_fft
        SET=1
endif

# libraries
# source list for main program
SOURCES =  KgSemiImp3d.f90 initialdata.f90  \
	getgrid.f90 saveresults.f90 enercalc.f90 readinputfile.f90 \
	storeold.f90 savedata.f90 

OBJECTS = KgSemiImp3d.o initialdata.o  \
        getgrid.o saveresults.o enercalc.o readinputfile.o \
        storeold.o savedata.o 

Kg: $(OBJECTS)
		${COMPILER} -o Kg $(OPTIONS) $(FLAGS) $(CPP) $(OBJECTS)  $(BLASLIB1) $(BLASLIB2) $(DECOMPLIB) $(LIBS)

$(OBJECTS): $(SOURCES)
			${COMPILER} -c $(OPTIONS) $(CPP) $(BLASLIB1) $(BLASLIB2) $(DECOMPLIB) $(LIBS) $(SOURCES)

clean:
	rm -f *.o
	rm -f *.mod
clobber:	
	rm -f Kg


==> anc/code/enercalc.f90 <==



	SUBROUTINE enercalc(myid,Nx,Ny,Nz,dt,Es,modescalereal,enkin,enstr,&
				enpot,en,kx,ky,kz,tempu,tempv,v,vold,u,uold,decomp)
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This subroutine program calculates the energy for the nonlinear 
	! Klein-Gordon equation in 3 dimensions
	! u_{tt}-(u_{xx}+u_{yy}+u_{zz})+u=Es*|u|^2u
	!
	! The energy density is given by 
	! 0.5u_t^2+0.5u_x^2+0.5u_y^2+0.5u_z^2+0.5u^2+Es*0.25u^4
	!
	! INPUT 
	!
	! .. Scalars ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Nz				= number of modes in z - power of 2 for FFT
	!  dt				= timestep
	!  Es				= +1 for focusing, -1 for defocusing
	!  modescalereal	= parameter to scale after doing backward FFT
	!  myid				= Process id
	! .. Arrays ..
	!  u 				= approximate solution
	!  v 				= Fourier transform of approximate solution
	!  uold 			= approximate solution
	!  vold 			= Fourier transform of approximate solution
	!  tempu			= array to hold temporary values - real space
	!  tempv			= array to hold temporary values - fourier space
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  kz				= fourier frequencies in z direction
	! .. Special Structures ..
	!  decomp			= contains information on domain decomposition
	!					see http://www.2decomp.org/ for more information
	! OUTPUT
	!
	! .. Scalars ..
	!  enkin			= Kinetic energy
	!  enstr			= Strain energy
	!  enpot			= Potential energy
	!  en				= Total energy
	!
	! LOCAL VARIABLES
	!
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  k				= loop counter in z direction
	!
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! Check that the initial iterate is consistent with the 
	! boundary conditions for the domain specified
	!--------------------------------------------------------------------
	! External routines required
	!
	! External libraries required
	! 2DECOMP&FFT	 -- Domain decomposition and Fast Fourier Library
	!			(http://www.2decomp.org/index.html)
	! MPI library

	USE decomp_2d
	USE decomp_2d_fft
	USE decomp_2d_io
	IMPLICIT NONE					 
	INCLUDE 'mpif.h'
	
	! Declare variables
	INTEGER(KIND=4), INTENT(IN)						:: Nx,Ny,Nz,myid
	REAL(KIND=8), INTENT(IN)						:: dt,Es,modescalereal
	TYPE(DECOMP_INFO), INTENT(IN)						:: decomp
	COMPLEX(KIND=8), DIMENSION(decomp%zst(1):decomp%zen(1)),INTENT(IN)	:: kx
	COMPLEX(KIND=8), DIMENSION(decomp%zst(2):decomp%zen(2)),INTENT(IN)	:: ky
	COMPLEX(KIND=8), DIMENSION(decomp%zst(3):decomp%zen(3)),INTENT(IN)	:: kz
	COMPLEX(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1),&
   				decomp%xst(2):decomp%xen(2),&
   				decomp%xst(3):decomp%xen(3)),&
   							INTENT(IN)	:: u,uold
	COMPLEX(KIND=8), DIMENSION(decomp%zst(1):decomp%zen(1),&
            				decomp%zst(2):decomp%zen(2),&
            				decomp%zst(3):decomp%zen(3)),&
            						INTENT(IN)	:: v,vold
	COMPLEX(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1),&
   				decomp%xst(2):decomp%xen(2),&
   				decomp%xst(3):decomp%xen(3)),&
   						INTENT(INOUT) :: tempu
	COMPLEX(KIND=8), DIMENSION(decomp%zst(1):decomp%zen(1),&
            			decomp%zst(2):decomp%zen(2),&
            			decomp%zst(3):decomp%zen(3)),&
            					INTENT(INOUT):: tempv
	REAL(KIND=8), INTENT(OUT)			:: enkin,enstr
	REAL(KIND=8), INTENT(OUT)			:: enpot,en	
	INTEGER(KIND=4)					:: i,j,k,ierr
	REAL(KIND=8)                                    :: enlocal,englobal
	!.. Strain energy ..
        enlocal=0.0d0
        englobal=0.0d0
	DO k=decomp%zst(3),decomp%zen(3)
		DO j=decomp%zst(2),decomp%zen(2)
			DO i=decomp%zst(1),decomp%zen(1)
				tempv(i,j,k)=0.5d0*kx(i)*(vold(i,j,k)+v(i,j,k))
			END DO
		END DO
	END DO
	CALL decomp_2d_fft_3d(tempv,tempu,DECOMP_2D_FFT_BACKWARD)
								
	DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				enlocal=enlocal+abs(tempu(i,j,k)*modescalereal)**2
			END DO
		END DO
	END DO
	
        DO k=decomp%zst(3),decomp%zen(3)
		DO j=decomp%zst(2),decomp%zen(2)
			DO i=decomp%zst(1),decomp%zen(1)
				tempv(i,j,k)=0.5d0*ky(j)*(vold(i,j,k)+v(i,j,k))
			END DO
		END DO
	END DO
	CALL decomp_2d_fft_3d(tempv,tempu,DECOMP_2D_FFT_BACKWARD)
        DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				enlocal=enlocal+abs(tempu(i,j,k)*modescalereal)**2
			END DO
		END DO
	END DO

	DO k=decomp%zst(3),decomp%zen(3)
		DO j=decomp%zst(2),decomp%zen(2)
			DO i=decomp%zst(1),decomp%zen(1)
				tempv(i,j,k)=0.5d0*kz(k)*(vold(i,j,k)+v(i,j,k))
			END DO
		END DO
	END DO
	CALL decomp_2d_fft_3d(tempv,tempu,DECOMP_2D_FFT_BACKWARD)
	DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				enlocal=enlocal+abs(tempu(i,j,k)*modescalereal)**2
			END DO
		END DO
	END DO
        CALL MPI_ALLREDUCE(enlocal,englobal,1,MPI_DOUBLE_PRECISION,&
                        MPI_SUM,MPI_COMM_WORLD,ierr)
	IF(myid.eq.0) THEN
		enstr=0.5d0*englobal
	END IF
	! .. Kinetic Energy ..
        englobal=0.0d0
        enlocal=0.0d0
	DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				enlocal=enlocal+( abs(u(i,j,k)-uold(i,j,k))/dt )**2
			END DO
		END DO
	END DO
        CALL MPI_ALLREDUCE(enlocal,englobal,1,MPI_DOUBLE_PRECISION,&
                MPI_SUM,MPI_COMM_WORLD,ierr)
	IF(myid.eq.0) THEN
		enkin=0.5d0*englobal 
	END IF
	! .. Potential Energy ..
        enlocal=0.0d0
        englobal=0.0d0
	DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				enlocal=enlocal+0.5d0*(abs((u(i,j,k)+uold(i,j,k))*0.50d0))**2&
					-0.125d0*Es*(abs(u(i,j,k))**4+abs(uold(i,j,k))**4)
			END DO
		END DO
	END DO
	CALL MPI_ALLREDUCE(enlocal,englobal,1,MPI_DOUBLE_PRECISION,&
                MPI_SUM,MPI_COMM_WORLD,ierr)
        IF(myid.eq.0) THEN
		enpot=englobal
		en=enpot+enkin+enstr
	END IF
	END SUBROUTINE enercalc


==> anc/code/getgrid.f90 <==




	SUBROUTINE getgrid(myid,Nx,Ny,Nz,Lx,Ly,Lz,pi,name_config,x,y,z,kx,ky,kz,decomp)
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This subroutine gets grid points and fourier frequencies for a
	! pseudospectral simulation of the 2D nonlinear Klein-Gordon equation
	!
	! u_{tt}-(u_{xx}+u_{yy}+u_{zz})+u=Es*u^3
	!
	! The boundary conditions are u(x=-Lx*pi,y,z)=u(x=Lx*\pi,y,z), 
	!	u(x,y=-Ly*pi,z)=u(x,y=Ly*pi,z),u(x,y,z=-Ly*pi)=u(x,y,z=Ly*pi),
	!
	! INPUT
	!
	! .. Scalars ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Ny				= number of modes in z - power of 2 for FFT
	!  pi				= 3.142....
	!  Lx				= width of box in x direction
	!  Ly				= width of box in y direction
	!  Lz				= width of box in z direction
	!  myid				= processor id
	! .. Special Structures ..
	!  decomp			= contains information on domain decomposition
	!					see http://www.2decomp.org/ for more information
	!
	! OUTPUT
	!
	! .. Vectors ..
	!  kx				= fourier frequencies in x direction
	!  ky				= fourier frequencies in y direction
	!  kz				= fourier frequencies in z direction
	!  x				= x locations
	!  y				= y locations
	!  z				= z locations
	!
	! LOCAL VARIABLES
	!
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  k				= loop counter in z direction
	!
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! Check that the initial iterate is consistent with the 
	! boundary conditions for the domain specified
	!--------------------------------------------------------------------
	! External routines required
	! 
	! External libraries required
	! 2DECOMP&FFT	 -- Domain decomposition and Fast Fourier Library
	!			(http://www.2decomp.org/index.html)
	! MPI library

	USE decomp_2d
	IMPLICIT NONE					 
	INCLUDE 'mpif.h'

	! Declare variables
	INTEGER(KIND=4), INTENT(IN)							:: myid,Nx,Ny,Nz
	REAL(kind=8), INTENT(IN)							:: Lx,Ly,Lz,pi
	TYPE(DECOMP_INFO), INTENT(IN)						::  decomp
	REAL(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1)), INTENT(OUT) 	:: x
	REAL(KIND=8), DIMENSION(decomp%xst(2):decomp%xen(2)), INTENT(OUT) 	:: y
	REAL(KIND=8), DIMENSION(decomp%xst(3):decomp%xen(3)), INTENT(OUT) 	:: z
	COMPLEX(KIND=8), DIMENSION(decomp%zst(1):decomp%zen(1)), INTENT(OUT):: kx
	COMPLEX(KIND=8), DIMENSION(decomp%zst(2):decomp%zen(2)), INTENT(OUT):: ky
	COMPLEX(KIND=8), DIMENSION(decomp%zst(3):decomp%zen(3)), INTENT(OUT):: kz
	CHARACTER*100, INTENT(OUT)							:: name_config
	INTEGER(kind=4)										:: i,j,k
	
	
	DO i = 1,1+ Nx/2
		IF ((i.GE.decomp%zst(1)).AND.(i.LE.decomp%zen(1))) THEN
			kx(i)= cmplx(0.0d0,1.0d0)*REAL(i-1,kind(0d0))/Lx
		END IF
	END DO
	IF ((Nx/2 + 1 .GE.decomp%zst(1)).AND.(Nx/2 + 1 .LE.decomp%zen(1))) THEN
		kx( Nx/2 + 1 ) = 0.0d0 
	ENDIF
	DO i = Nx/2+2, Nx  
		IF ((i.GE.decomp%zst(1)).AND.(i.LE.decomp%zen(1))) THEN
			Kx( i) = cmplx(0.0d0,-1.0d0)*REAL(1-i+Nx,KIND(0d0))/Lx  
		ENDIF
	END DO      
	DO i=decomp%xst(1),decomp%xen(1)
		x(i)=(-1.0d0 + 2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)))*pi*Lx
	END DO

	DO j = 1,1+ Ny/2
		IF ((j.GE.decomp%zst(2)).AND.(j.LE.decomp%zen(2))) THEN
			ky(j)= cmplx(0.0d0,1.0d0)*REAL(j-1,kind(0d0))/Ly
		END IF
	END DO
	IF ((Ny/2 + 1 .GE.decomp%zst(2)).AND.(Ny/2 + 1 .LE.decomp%zen(2))) THEN
		ky( Ny/2 + 1 ) = 0.0d0 
	ENDIF
	DO j = Ny/2+2, Ny  
		IF ((j.GE.decomp%zst(2)).AND.(j.LE.decomp%zen(2))) THEN
			ky(j) = cmplx(0.0d0,-1.0d0)*REAL(1-j+Ny,KIND(0d0))/Ly  
		ENDIF
	END DO      
	DO j=decomp%xst(2),decomp%xen(2)
		y(j)=(-1.0d0 + 2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)))*pi*Ly
	END DO
	
	DO k = 1,1+ Nz/2
		IF ((k.GE.decomp%zst(3)).AND.(k.LE.decomp%zen(3))) THEN
			kz(k)= cmplx(0.0d0,1.0d0)*REAL(k-1,kind(0d0))/Lz
		END IF
	END DO
	IF ((Nz/2 + 1 .GE.decomp%zst(3)).AND.(Nz/2 + 1 .LE.decomp%zen(3))) THEN
		kz( Nz/2 + 1 ) = 0.0d0 
	ENDIF
	DO k = Nz/2+2, Nz  
		IF ((k.GE.decomp%zst(3)).AND.(k.LE.decomp%zen(3))) THEN
			kz(k) = cmplx(0.0d0,-1.0d0)*REAL(1-k+Nz,KIND(0d0))/Lz  
		ENDIF
	END DO      
	DO k=decomp%xst(3),decomp%xen(3)
		z(k)=(-1.0d0 + 2.0d0*REAL(k-1,kind(0d0))/REAL(Nz,kind(0d0)))*pi*Lz
	END DO
	
	IF (myid.eq.0) THEN
		! Save x grid points in text format
		name_config = 'xcoord.dat' 
		OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
		REWIND(11)
		DO i=1,Nx
			WRITE(11,*) (-1.0d0 + 2.0d0*REAL(i-1,kind(0d0))/REAL(Nx,kind(0d0)))*pi*Lx
		END DO
		CLOSE(11)
		! Save y grid points in text format
		name_config = 'ycoord.dat' 
		OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
		REWIND(11)
		DO j=1,Ny
			WRITE(11,*) (-1.0d0 + 2.0d0*REAL(j-1,kind(0d0))/REAL(Ny,kind(0d0)))*pi*Ly
		END DO
		CLOSE(11)
		! Save z grid points in text format
		name_config = 'zcoord.dat' 
		OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
		REWIND(11)
		DO k=1,Nz
			WRITE(11,*) (-1.0d0 + 2.0d0*REAL(k-1,kind(0d0))/REAL(Nz,kind(0d0)))*pi*Lz
		END DO
		CLOSE(11)
	END IF
	
	END SUBROUTINE getgrid


==> anc/code/initialdata.f90 <==



	SUBROUTINE initialdata(Nx,Ny,Nz,x,y,z,u,uold,decomp)
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This subroutine gets initial data for nonlinear Klein-Gordon equation
	! in 3 dimensions
	! u_{tt}-(u_{xx}+u_{yy}+u_{zz})+u=Es*u^3+
	!
	! The boundary conditions are u(x=-Lx*\pi,y,z)=u(x=Lx*\pi,y,z), 
	!	u(x,y=-Ly*\pi,z)=u(x,y=Ly*\pi,z),u(x,y,z=-Ly*\pi)=u(x,y,z=Ly*\pi)
	! The initial condition is u=0.5*exp(-x^2-y^2-z^2)*sin(10*x+12*y)
	!
	! INPUT
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Nz				= number of modes in z - power of 2 for FFT
	! .. Vectors ..
	!  x				= x locations
	!  y				= y locations
	!  z				= z locations
	! .. Special Structures ..
	!  decomp			= contains information on domain decomposition
	!					see http://www.2decomp.org/ for more information
	! OUTPUT
	!
	! .. Arrays ..
	!  u 				= initial solution
	!  uold 			= approximate solution based on time derivative of
	!					initial solution
	!
	! LOCAL VARIABLES
	!
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  k				= loop counter in z direction
	!
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	! Check that the initial iterate is consistent with the 
	! boundary conditions for the domain specified
	!--------------------------------------------------------------------
	! External routines required
	! 
	! External libraries required
	! 2DECOMP&FFT	 -- Domain decomposition and Fast Fourier Library
	!			(http://www.2decomp.org/index.html)
	! MPI library

	USE decomp_2d
	IMPLICIT NONE					 
	INCLUDE 'mpif.h'
	! Declare variables
	INTEGER(KIND=4), INTENT(IN)							:: Nx,Ny,Nz
	TYPE(DECOMP_INFO), INTENT(IN)						::  decomp
	REAL(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1)), INTENT(IN) :: x
	REAL(KIND=8), DIMENSION(decomp%xst(2):decomp%xen(2)), INTENT(IN) :: y
	REAL(KIND=8), DIMENSION(decomp%xst(3):decomp%xen(3)), INTENT(IN) :: z
	COMPLEX(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1),&
   							decomp%xst(2):decomp%xen(2),&
   							decomp%xst(3):decomp%xen(3)),&
   											INTENT(OUT) :: u,uold
	INTEGER(kind=4)										:: i,j,k
	
	DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				u(i,j,k)=0.5d0*exp(-4.0d0*(x(i)**2 +y(j)**2+z(k)**2))*&
					sin(10.0d0*x(i)+12.0d0*y(j))
			END DO
		END DO
	END DO
	DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				uold(i,j,k)=0.5d0*exp(-4.0d0*(x(i)**2 +y(j)**2+z(k)**2))*&
					sin(10.0d0*x(i)+12.0d0*y(j))
				END DO
		END DO
	END DO
	
	END SUBROUTINE initialdata


==> anc/code/readinputfile.f90 <==
	SUBROUTINE readinputfile(Nx,Ny,Nz,Nt,plotgap,Lx,Ly,Lz, &
				Es,DT,myid,ierr)

	!--------------------------------------------------------------------------------
	!
	!
	!  PURPOSE 
	!
	!	Read inputfile intialize parameters, which are stocked in the Input File 
	!	
	! .. INPUT ..
	!	Nx				= number of modes in the x direction
	!	Ny				= number of modes in the y direction
	!	Nz				= number of modes in the z direction
	!	Nt				= the number of timesteps
	!	plotgap			= the number of timesteps to take before plotting
	!	myid			= number of MPI process
	!	ierr			= MPI error output variable
	!	Lx				= size of the periodic domain of computation in x direction
	!	Ly				= size of the periodic domain of computation in y direction
	!	Lz				= size of the periodic domain of computation in z direction
	!	DT				= the time step
	!	InputFileName	= name of the Input File
	! REFERENCES
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	!---------------------------------------------------------------------------------
	! EXTERNAL ROUTINES REQUIRED

	IMPLICIT NONE
	INCLUDE 'mpif.h'
	! .. Scalar Arguments ..
	INTEGER(KIND=4), INTENT(IN)		::  myid	
	INTEGER(KIND=4), INTENT(OUT)	::  Nx,Ny,Nz,Nt 
	INTEGER(KIND=4), INTENT(OUT)	::  plotgap, ierr 
	REAL(KIND=8), INTENT(OUT)		::  Lx, Ly, Lz, DT,  Es
	! .. Local scalars ..
	INTEGER(KIND=4)					::  stat
	! .. Local Arrays ..
	CHARACTER*400					::  InputFileName
	INTEGER(KIND=4), DIMENSION(1:5)	::  intcomm
	REAL(KIND=8), DIMENSION(1:5)	::  dpcomm

	IF(myid.eq.0) THEN
		CALL GET_ENVIRONMENT_VARIABLE(NAME="inputfile",VALUE=InputFileName, STATUS=stat)
		IF(stat.NE.0) THEN
			PRINT*,"Set environment variable inputfile to the name of the" 
			PRINT*,"file where the simulation parameters are set"
			STOP
		END IF
		OPEN(unit=11,FILE=trim(InputFileName),status="OLD") 
		REWIND(11)
		READ(11,*) intcomm(1), intcomm(2), intcomm(3), intcomm(4), intcomm(5), &
			 	dpcomm(1), dpcomm(2), dpcomm(3), dpcomm(4), dpcomm(5)
		CLOSE(11)
		PRINT *,"NX ",intcomm(1)
		PRINT *,"NY ",intcomm(2)
		PRINT *,"NZ ",intcomm(3)
		PRINT *,"NT ",intcomm(4)
		PRINT *,"plotgap ",intcomm(5)
		PRINT *,"Lx ",dpcomm(1)
		PRINT *,"Ly ",dpcomm(2)
		PRINT *,"Lz ",dpcomm(3)
		PRINT *,"Es ",dpcomm(4)		
		PRINT *,"Dt ",dpcomm(5)
		PRINT *,"Read inputfile"
	END IF
	CALL MPI_BCAST(dpcomm,5,MPI_DOUBLE_PRECISION,0,MPI_COMM_WORLD,ierr)
	CALL MPI_BCAST(intcomm,5,MPI_INTEGER,0,MPI_COMM_WORLD,ierr)

	Nx=intcomm(1)
	Ny=intcomm(2)
	Nz=intcomm(3)
	Nt=intcomm(4)
	plotgap=intcomm(5)
	Lx=dpcomm(1)
	Ly=dpcomm(2)
	Lz=dpcomm(3)
	Es=dpcomm(4)
	DT=dpcomm(5)
	
	END SUBROUTINE readinputfile


==> anc/code/savedata.f90 <==



	SUBROUTINE savedata(Nx,Ny,Nz,plotnum,name_config,field,decomp)
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This subroutine saves a three dimensional real array in binary 
	! format
	!
	! INPUT
	!
	! .. Scalars ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Nz				= number of modes in z - power of 2 for FFT
	!  plotnum			= number of plot to be made
	! .. Arrays ..
	!  field 			= real data to be saved
	!  name_config		= root of filename to save to 
	!
	! .. Output	..	
	! plotnum			= number of plot to be saved
	! .. Special Structures ..
	!  decomp			= contains information on domain decomposition
	!					see http://www.2decomp.org/ for more information
	! LOCAL VARIABLES
	!
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  k				= loop counter in z direction
	!  count			= counter
	!  iol				= size of file
	! .. Arrays ..
	! 	number_file		= array to hold the number of the plot
	!
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	!--------------------------------------------------------------------
	! External routines required
	! 
	! External libraries required
	! 2DECOMP&FFT	 -- Domain decomposition and Fast Fourier Library
	!			(http://www.2decomp.org/index.html)
	! MPI library
	USE decomp_2d
	USE decomp_2d_fft
	USE decomp_2d_io
	implicit none
	INCLUDE 'mpif.h'

	! Declare variables
	!IMPLICIT NONE					 
	INTEGER(KIND=4), INTENT(IN)						:: Nx,Ny,Nz
	INTEGER(KIND=4), INTENT(IN)						:: plotnum
	TYPE(DECOMP_INFO), INTENT(IN)					::  decomp
	REAL(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1),&
   							decomp%xst(2):decomp%xen(2),&
   							decomp%xst(3):decomp%xen(3)), &
   										INTENT(IN) :: field
	CHARACTER*100, INTENT(IN)						:: name_config
	INTEGER(kind=4)									:: i,j,k,iol,count,ind
	CHARACTER*100									:: number_file

	! create character array with full filename
	ind = index(name_config,' ') - 1
	WRITE(number_file,'(i0)') 10000000+plotnum
	number_file = name_config(1:ind)//number_file
	ind = index(number_file,' ') - 1
	number_file = number_file(1:ind)//'.datbin'	
	CALL decomp_2d_write_one(1,field,number_file)

	
	END SUBROUTINE savedata


==> anc/code/saveresults.f90 <==





	SUBROUTINE saveresults(Nt,plotgap,time,en,enstr,enkin,enpot)
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This subroutine saves the energy and times stored during the
	! computation for the nonlinear Klein-Gordon equation
	!
	! INPUT
	!
	! .. Parameters ..
	!  Nt				= number of timesteps 
	!  plotgap			= number of timesteps between plots
	! .. Vectors ..
	!  time				= times at which save data
	!  en				= total energy	
	!  enstr			= strain energy
	!  enpot			= potential energy
	!  enkin			= kinetic energy
	!
	! OUTPUT
	!
	!
	! LOCAL VARIABLES
	!
	! .. Scalars ..
	!  n				= loop counter 
	! .. Arrays ..
	! 	name_config		= array to hold the filename
	!
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	!--------------------------------------------------------------------
	! External routines required
	! 
	! External libraries required

	! Declare variables
	IMPLICIT NONE					 
	INTEGER(kind=4), INTENT(IN)							:: plotgap,Nt
	REAL(KIND=8), DIMENSION(1:1+Nt/plotgap), INTENT(IN)	:: enpot, enkin
	REAL(KIND=8), DIMENSION(1:1+Nt/plotgap), INTENT(IN)	:: en,enstr,time
	INTEGER(kind=4)										:: n
	CHARACTER*100										:: name_config

	name_config = 'tdata.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO n=1,1+Nt/plotgap
		WRITE(11,*) time(n)
	END DO
	CLOSE(11)

	name_config = 'en.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO n=1,1+Nt/plotgap
		WRITE(11,*) en(n)
	END DO
	CLOSE(11)

	name_config = 'enkin.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO n=1,1+Nt/plotgap
		WRITE(11,*) enkin(n)
	END DO
	CLOSE(11)
	
	name_config = 'enpot.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO n=1,1+Nt/plotgap
		WRITE(11,*) enpot(n)
	END DO
	CLOSE(11)
	
	name_config = 'enstr.dat' 
	OPEN(unit=11,FILE=name_config,status="UNKNOWN") 	
	REWIND(11)
	DO n=1,1+Nt/plotgap
		WRITE(11,*) enstr(n)
	END DO
	CLOSE(11)

	END SUBROUTINE saveresults

==> anc/code/storeold.f90 <==



	SUBROUTINE storeold(Nx,Ny,Nz,unew,u,uold,vnew,v,vold,decomp)
	!--------------------------------------------------------------------
	!
	!
	! PURPOSE
	!
	! This subroutine copies arrays for a
	! pseudospectral simulation of the 2D nonlinear Klein-Gordon equation
	!
	! u_{tt}-(u_{xx}+u_{yy}+u_{zz})+u=Es*u^3
	!
	! INPUT
	!
	! .. Parameters ..
	!  Nx				= number of modes in x - power of 2 for FFT
	!  Ny				= number of modes in y - power of 2 for FFT
	!  Nz				= number of modes in z - power of 2 for FFT
	!  .. Arrays ..
	!  unew 			= approximate solution
	!  vnew 			= Fourier transform of approximate solution
	!  u 				= approximate solution
	!  v 				= Fourier transform of approximate solution
	!  uold 			= approximate solution
	!  vold 			= Fourier transform of approximate solution
	! .. Special Structures ..
	!  decomp			= contains information on domain decomposition
	!					see http://www.2decomp.org/ for more information
	! OUTPUT
	!
	!  u 				= approximate solution
	!  v 				= Fourier transform of approximate solution
	!  uold 			= approximate solution
	!  vold 			= Fourier transform of approximate solution
	!
	! LOCAL VARIABLES
	!
	! .. Scalars ..
	!  i				= loop counter in x direction
	!  j				= loop counter in y direction
	!  k				= loop counter in z direction
	!
	! REFERENCES
	!
	! ACKNOWLEDGEMENTS
	!
	! ACCURACY
	!		
	! ERROR INDICATORS AND WARNINGS
	!
	! FURTHER COMMENTS
	!--------------------------------------------------------------------
	! External routines required
	! 
	! External libraries required
	! 2DECOMP&FFT	 -- Domain decomposition and Fast Fourier Library
	!			(http://www.2decomp.org/index.html)
	! MPI library
	USE decomp_2d
	USE decomp_2d_fft
	USE decomp_2d_io
	IMPLICIT NONE					 
	INCLUDE 'mpif.h'
	
	! Declare variables
	INTEGER(KIND=4), INTENT(IN)								:: Nx,Ny,Nz
	TYPE(DECOMP_INFO), INTENT(IN)							::  decomp
	COMPLEX(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1),&
   								decomp%xst(2):decomp%xen(2),&
   								decomp%xst(3):decomp%xen(3)), INTENT(OUT):: uold
	COMPLEX(KIND=8), DIMENSION(decomp%zst(1):decomp%zen(1),&
            					decomp%zst(2):decomp%zen(2),&
            					decomp%zst(3):decomp%zen(3)), INTENT(OUT):: vold
	COMPLEX(KIND=8), DIMENSION(decomp%zst(1):decomp%zen(1),&
            					decomp%zst(2):decomp%zen(2),&
            					decomp%zst(3):decomp%zen(3)), INTENT(INOUT):: v
	COMPLEX(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1),&
   								decomp%xst(2):decomp%xen(2),&
   								decomp%xst(3):decomp%xen(3)), INTENT(INOUT):: u
	COMPLEX(KIND=8), DIMENSION(decomp%xst(1):decomp%xen(1),&
   								decomp%xst(2):decomp%xen(2),&
   								decomp%xst(3):decomp%xen(3)), INTENT(IN):: unew
	COMPLEX(KIND=8), DIMENSION(decomp%zst(1):decomp%zen(1),&
            					decomp%zst(2):decomp%zen(2),&
            					decomp%zst(3):decomp%zen(3)), INTENT(IN):: vnew
	INTEGER(kind=4)														:: i,j,k

	DO k=decomp%zst(3),decomp%zen(3)
		DO j=decomp%zst(2),decomp%zen(2)
			DO i=decomp%zst(1),decomp%zen(1)
				vold(i,j,k)=v(i,j,k)
			END DO
		END DO
	END DO
	DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				uold(i,j,k)=u(i,j,k)
			END DO
		END DO
	END DO
	DO k=decomp%xst(3),decomp%xen(3)
		DO j=decomp%xst(2),decomp%xen(2)
			DO i=decomp%xst(1),decomp%xen(1)
				u(i,j,k)=unew(i,j,k)
			END DO
		END DO
	END DO
	DO k=decomp%zst(3),decomp%zen(3)
		DO j=decomp%zst(2),decomp%zen(2)
			DO i=decomp%zst(1),decomp%zen(1)
				v(i,j,k)=vnew(i,j,k)
			END DO
		END DO
	END DO
	
	END SUBROUTINE storeold

